All Loop Scattering As A Sampling Problem

How to turn the flip of a coin into a random variable whose expected value equals a scattering amplitude? We answer this question by constructing a numerical algorithm to evaluate curve integrals - a novel formulation of scattering amplitudes - by a Monte Carlo strategy. To achieve a satisfactory accuracy we take advantage of tropical importance sampling. The crucial result is that the sampling procedure can be realized as a stochastic process on surfaces which can be simulated efficiently on a computer. The key insight is to let go of the Feynman-bias that amplitudes should be presented as a sum over diagrams, and instead re-arrange the sum as suggested by a dual triangulation of curve integrals. We attach an implementation of this algorithm as an ancillary file, which we have used to evaluate amplitudes for the massive $\mathrm{Tr}(\phi)^3$ theory in $D=2$ space-time dimensions, up to 10-loops. Interestingly, we observe experimentally that the number of sample points required to achieve a fixed accuracy remains significantly smaller than what the number of diagrams would suggest. Finally we propose an extension of our method which is inspired by ideas from artificial intelligence. We use the stochastic process to define a parametrization for a space of distributions, where we formulate importance sampling for an arbitrary curve integrand as a convex optimization problem.

==> anc/README <==





█████╗   ██╗   ██╗ █████╗ ██╗        ███████╗ █████╗  ███╗   ███╗██████╗ ██╗     ███████╗██████╗ 
██╔═██╗  ██║   ██║██╔══██╗██║        ██╔════╝██╔══██╗ ████╗ ████║██╔══██╗██║     ██╔════╝██╔══██╗
██║  ██╗ ██║   ██║███████║██║        ███████╗███████║ ██╔████╔██║██████╔╝██║     ███████╗██████╔╝
██║   ██╗██║   ██║██╔══██║██║        ╚════██║██╔══██║ ██║╚██╔╝██║██╔═══╝ ██║     ██╔════╝██╔═██╚╗ 
███████╔╝╚██████╔╝██║  ██║███████╗   ███████║██║  ██║ ██║ ╚═╝ ██║██║     ███████╗███████║██║ ╚██║
╚══════╝  ╚═════╝ ╚═╝  ╚═╝╚══════╝   ╚══════╝╚═╝  ╚═╝ ╚═╝     ╚═╝╚═╝     ╚══════╝╚══════╝╚═╝  ╚═╝



 	    	      		    		     	                     by Giulio Salvatori






###############################################################################################
#											      #
#				      Table of Contents				              #
#											      #
#				      1) Description					      #
#				      2) Installation & Usage			              #
#			              3) Copyright					      #
#											      #
###############################################################################################



###############################################################################################
#											      #
#                                     1) Description					      #
#                                                                                             #
###############################################################################################


DualSampler allows to randomly generate "sectors" of a surface, distributed according to their
Hepp bound. A sector is a triangulation of the surface, together with an ordering of its edges.
The sampling is done using Algorithm 1 from the accompanying paper, which is implemented
as a notebook written in the computer algebra system Mathematica©.

In addition, the code allows to evaluate the Tr\phi^3 curve integrand, Eq 2.12 from the paper,
with p_C = 0, m_C = 1, D = 2; in a fast numerical way.
Together these two functionalities allow to numerically evaluate Eq 2.12 by a Monte Carlo
strategy, using to the tropical curve integrand of Eq 3.20 as a sampling distribution.
The resulting Monte Carlo estimator has a high accuracy and can be evaluated in polynomial time
at the cost of a reasonable amount of memory is available (~10 MB at 10-Loop order).

Together with the code, we include an example of pre-computed data required by the algorithm,
and various validations of our code by comparison with the standard Feynman formula Eq 2.11,
which we have evaluated numerically using feyntrop (arXiv:2302.08955). 

The Parent Directory is structured as shown below.

Parent Directory______________________________________________________________________________
|											      |
|-DualSampler.nb									      |
|											      |
| A Mathematica notebook containing the implementation of the dual sampling algorithm	      |
| described in Section 4 and 5 of the accompanying paper.     	   	    		      |
|											      |
|-newDecisionTree.mx									      |
|											      |
| Compiled Mathematica code containing pre-computed data encoding the decision tree of the    |
| stochastic process associated to the surface S = {5, {1}}.	      	       	       	      |
|											      |
|----Tests										      |
|    | 											      |
|    |   Validations of the code for various surfaces.					      |	
|    |	 	     	    	     	     						      |
|    |   There is a sub-directory per surface, with the following files			      |
|    |	       	    		      	       	    		  			      |
|    |------Sg1m2m1									      |
|    |      |										      |
|    |      |- diagsS.m								      	      |	      
|    |      |	  									      |
|    |      |  Fatgraphs contributing to A_S, encoded as in Section 4.5 of the paper	      |
|    |      |     	    		    	 	       	       	      	  	      |
|    |      |- results.m								      |
|    |      |	  									      |
|    |	    |  Numerical values for the fatgraphs, computed with feyntrop		      |
|    |	    	  	    	      	   	     	      	   			      |
|    |											      |
|    |------Sg0m21									      |
|    |											      |
|    |------Sg0m111									      |
|    |											      |
|    |------Sg1m3									      |
|    |											      |
|    |------Sg1m21									      |
|    |											      |
|    |------Sg2m1									      |
|    |											      |
|    |											      |
|    |------One10L									      |
|    |	    |										      |
|    |	    |	Example of one diagram contributing to S = {5,{1}}.			      |
|    | 	    |		       	       		       	   				      |
|    |	    |-10L.py									      |
|    |	    |										      |
|    |	    | A python file containing the diagram in a format suitable 		      |
|    | 	    | for evaluation by feyntrop.  	      	       				      |
|    |	    |										      |
|    |	    |-output.log								      |
|    |	    |										      |
|    |	    | result of evaluation of the graph with feyntrop				      |
|    	    										      |
|_____________________________________________________________________________________________|


###############################################################################################
#											      #
#                                     2) Installation & Usage  				      #
#                                                                                             #
###############################################################################################


It is sufficient to open the notebook DualSampler.nb with Mathematica, and follow the examples
described there.

The Tests directory contains sub-directories for various surfaces. Each contains a list of
fatgraphs contributing to the amplitude A_S, and the numerical values obtained with feyntrop.

There is also a directory containing one of the ~10^11 fatgraphs contributing to a
10-Loop order amplitude. The directory contains the python file necessary to evaluate the
diagram with feyntrop with <10% accuracy, as well as the output produced. 


###############################################################################################
#											      #
#                                     3) Copyright					      #
#                                                                                             #
###############################################################################################


Copyright (c) 2025 Giulio Salvatori.

The program is free software.
You can redistribute it and/or modify it under the terms of the GNU General Public License
version 2 as published by the Free Software Foundation.

The program is distributed in the hope that it will be useful, but WITHOUT ANY WARRANTY.
Without even the implied warranty of MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.
See the GNU General Public License for more details.

If DualSampler is useful for your research, please cite the accompanying paper.

The work of the author is part of the PositiveWorld project funded by the European
Union’s Horizon 2023 research and innovation programme under the Marie Sklodowska-Curie grant
agreement 101151760. Views and opinions of the authors expressed are those of the author(s) only
and do not necessarily reflect those of the European Union or the European Research Council
Executive Agency. Neither the European Union or the granting authority can be held responsible
for them.

==> anc/Tests/One10L/10L.py <==
 
    # ======================================#
    # One diagram contributing to A_{5,{1}} # 
    # ======================================#

# import feyntrop from parent directory
import os
import sys
path = os.path.abspath('..')
sys.path.append(path)
from py_feyntrop import *


# Feynman diagram in feyntrop notation
# 'mm' is the mass
edges = [((0, 1), 1, 'mm'), ((0, 2), 1, 'mm'), ((1, 3), 1, 'mm'), ((1, 4), 1, 'mm'), ((2, 5), 1, 'mm'), ((2, 6), 1, 'mm'), ((3, 7), 1, 'mm'), ((3, 8), 1, 'mm'), ((4,10), 1, 'mm'), ((4, 9), 1, 'mm'), ((5, 11), 1, 'mm'), ((5, 12), 1, 'mm'), ((6, 13), 1, 'mm'), ((6, 14), 1, 'mm'), ((7, 11), 1, 'mm'), ((7, 15), 1, 'mm'), ((8, 18), 1, 'mm'), ((8, 16), 1, 'mm'), ((9, 13), 1, 'mm'), ((9, 17), 1, 'mm'), ((10, 18), 1, 'mm'), ((10, 16), 1, 'mm'), ((11, 18), 1, 'mm'), ((12, 15), 1, 'mm'), ((12, 17), 1, 'mm'), ((13, 16), 1, 'mm'), ((14, 15), 1, 'mm'), ((16, 17), 1, 'mm')]


# no replacement rules for momenta, since this is a tadpole graph
replacement_rules = []

# numerically evaluate at this point
phase_space_point = [('mm', 1)]

# D = D0 - 2*eps dimensions
D0 = 2

# expand up to, but not including, eps_order
eps_order = 1

# deformation tuning (no momenta, hence no analytic continuation)
Lambda = 0

# number of sampling points
N = int(1e6)

# epsilon expansion without prefactor (trop_res) and normalization of tropical measure (Itr)
trop_res, Itr = tropical_integration(N, D0, Lambda, eps_order, edges, replacement_rules, phase_space_point)

# epsilon expansion with prefactor
expansion = eps_expansion(trop_res, edges, D0)
print("\n" + str(expansion) + "\n")



==> anc/Tests/One10L/output.log <==
Result of integrating one diagram of S={5,{1}}

Starting integration using feyntrop with input:
Graph with edge weights: [((0, 1), 1), ((0, 2), 1), ((1, 3), 1), ((1, 4), 1), ((2, 5), 1), ((2, 6), 1), ((3, 7), 1), ((3, 8), 1), ((4, 10), 1), ((4, 9), 1), ((5, 11), 1), ((5, 12), 1), ((6, 13), 1), ((6, 14), 1), ((7, 11), 1), ((7, 15), 1), ((8, 18), 1), ((8, 16), 1), ((9, 13), 1), ((9, 17), 1), ((10, 18), 1), ((10, 16), 1), ((11, 18), 1), ((12, 15), 1), ((12, 17), 1), ((13, 16), 1), ((14, 15), 1), ((16, 17), 1)]
Dimension: 2
Scalarproducts (matrix element (u,v) is the scalar product of ext. momentum flowing into vertices u and v):
 [[0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0], [0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0]]
Squared masses: [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
Epsilon order: 1
Deformation parameter Lambda: 0
Sample points: 1000000
(Effective) kinematic regime: Euclidean (generic).
Generalized permutahedron property seems fulfilled.
Started integrating using 48 threads and N = 1e+06 points.
Finished in 22130 seconds = 6.14721 hours.
Prefactor: gamma(10*eps + 18).

-- eps^0: [0.000000000000000000103 +/- 0.000000000000000000013]  +  i * [0.0 +/- 0.0]

3.681149923e-5 + O(eps)

==> anc/Tests/Sg0m111/diagsSg0m111.m <==
{{{1, -7, -9}, {2, 7, -8}, {3, -4, -6}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -4, -6}, {2, -7, -9}, {3, 7, -8}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -4, -6}, {2, -7, -9}, {3, -8, 9}, {4, -5, 8}, {5, 6, 7}}, 
 {{1, -7, -9}, {2, -8, 9}, {3, -4, -6}, {4, -5, 8}, {5, 6, 7}}, 
 {{1, -7, -8}, {2, -4, -6}, {3, 7, -9}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -8, -9}, {2, -4, -6}, {3, -7, 9}, {4, -5, 8}, {5, 6, 7}}, 
 {{1, -8, -9}, {2, -7, 9}, {3, -4, -6}, {4, -5, 8}, {5, 6, 7}}, 
 {{1, -7, -9}, {2, -4, -6}, {3, -8, 9}, {4, -5, 8}, {5, 6, 7}}, 
 {{1, -7, -9}, {2, -4, -6}, {3, 7, -8}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -7, -8}, {2, -4, -5}, {3, -6, 8}, {4, 5, -9}, {6, 7, 9}}, 
 {{1, -7, -8}, {2, 7, -9}, {3, -4, -6}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -6, -8}, {2, -7, 8}, {3, -4, -5}, {4, 5, -9}, {6, 7, 9}}, 
 {{1, -6, -8}, {2, 6, -7}, {3, -4, -5}, {4, 5, -9}, {7, 8, 9}}, 
 {{1, -6, -7}, {2, -4, -5}, {3, 6, -8}, {4, 5, -9}, {7, 8, 9}}, 
 {{1, -4, -7}, {2, -5, -6}, {3, -8, -9}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -4, -6}, {2, -8, -9}, {3, -7, 9}, {4, -5, 8}, {5, 6, 7}}, 
 {{1, -4, -6}, {2, -7, -8}, {3, 7, -9}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -4, -5}, {2, -6, -8}, {3, -7, 8}, {4, 5, -9}, {6, 7, 9}}, 
 {{1, -4, -5}, {2, -6, -8}, {3, 6, -7}, {4, 5, -9}, {7, 8, 9}}, 
 {{1, -8, -9}, {2, -4, -5}, {3, -6, -7}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -8, -9}, {2, -4, -5}, {3, -6, -7}, {4, 5, 9}, {6, 7, 8}}, 
 {{1, -7, -8}, {2, -6, 8}, {3, -4, -5}, {4, 5, -9}, {6, 7, 9}}, 
 {{1, -6, -8}, {2, -4, -5}, {3, -7, 8}, {4, 5, -9}, {6, 7, 9}}, 
 {{1, -6, -8}, {2, -4, -5}, {3, 6, -7}, {4, 5, -9}, {7, 8, 9}}, 
 {{1, -6, -7}, {2, 6, -8}, {3, -4, -5}, {4, 5, -9}, {7, 8, 9}}, 
 {{1, -4, -7}, {2, -8, -9}, {3, -5, -6}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -4, -5}, {2, -8, -9}, {3, -6, -7}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -4, -5}, {2, -8, -9}, {3, -6, -7}, {4, 5, 9}, {6, 7, 8}}, 
 {{1, -4, -5}, {2, -7, -8}, {3, -6, 8}, {4, 5, -9}, {6, 7, 9}}, 
 {{1, -4, -5}, {2, -6, -7}, {3, -8, -9}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -4, -5}, {2, -6, -7}, {3, -8, -9}, {4, 5, 9}, {6, 7, 8}}, 
 {{1, -4, -5}, {2, -6, -7}, {3, 6, -8}, {4, 5, -9}, {7, 8, 9}}}


==> anc/Tests/Sg0m111/results.m <==
{0.2037959992
,
0.2033503554
,
0.2038086924
,
0.2036306836
,
0.2037959992
,
0.2048047778
,
0.2046586456
,
0.2038086924
,
0.2047899196
,
0.5003126789
,
0.2043940344
,
0.4986365852
,
0.5010402718
,
0.4994950602
,
0.1798248707
,
0.2038086924
,
0.2046735038
,
0.5003126789
,
0.5003126789
,
0.9992713101
,
0.9994431917
,
0.5003126789
,
0.5003126789
,
0.4985498171
,
0.5008518316
,
0.1801568658
,
0.9981532866
,
0.9990328447
,
0.4985498171
,
0.9978622438
,
0.9940580895
,
0.4986365852
}


==> anc/Tests/Sg0m21/diagsSg0m21.m <==
{{{1, -4, -5}, {2, 3, -6}, {4, 5, 6}}, {{1, -5, -6}, {2, -4, 6}, {3, 5, 4}}, 
 {{1, -5, -6}, {2, 5, -4}, {3, 4, 6}}, {{1, -4, -5}, {2, -6, 3}, {4, 5, 6}}}


==> anc/Tests/Sg0m21/results.m <==
{0.999448783
,
0.4991426728
,
0.4993139356
,
0.9999147749
}


==> anc/Tests/Sg1m2/diagsSg1m2.m <==
{
{{1, -3, -7}, {2, -4, 3}, {4, -5, -6}, {5, 6, 7}},
{{1, 2, -3}, {3, -4, -7}, {4, -5, -6}, {5, 6, 7}},
{{1, -3, -7}, {2, -5, -4}, {3, 4, -6}, {5, 6, 7}},
{{1, -3, -7}, {2, -6, -5}, {3, -4, 6}, {4, 5, 7}},
{{1, -3, -7}, {2, 3, -4}, {4, -5, -6}, {5, 6, 7}},
{{1, -3, -6}, {2, -7, 6}, {3, -4, -5}, {4, 5, 7}},
{{1, -6, -5}, {2, -3, -7}, {3, -4, 6}, {4, 5, 7}},
{{1, -5, -4}, {2, -3, -7}, {3, 4, -6}, {5, 6, 7}},
{{1, -4, -3}, {2, 3, -7}, {4, -5, -6}, {5, 6, 7}},
{{1, -3, 2}, {3, -4, -7}, {4, -5, -6}, {5, 6, 7}}
}

==> anc/Tests/Sg1m2/results.m <==
{0.4466290008
,
0.7785249314
,
0.3315189153
,
0.3310273792
,
0.4463185853
,
0.4467135205
,
0.332099068
,
0.3324441509
,
0.4463185853
,
0.7790010337
    }


==> anc/Tests/Sg1m21/diagsSg1m21.m <==
{{{1, -9, -12}, {2, -4, -8}, {3, -5, 4}, {5, -6, 12}, {6, -7, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -9, -12}, {2, 3, -4}, {4, -5, -8}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -8, -12}, {2, 3, -4}, {4, -5, -7}, {5, -6, -10}, {6, 7, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -8, -11}, {2, 3, -4}, {4, -5, -7}, 
  {5, -6, 11}, {6, 7, -12}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -9, -12}, {2, 3, -4}, {4, -5, -8}, {5, -6, -10}, {6, -7, 12}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -9, -12}, {2, 3, -4}, {4, -5, -8}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -10, -12}, {2, 3, -4}, {4, -5, -9}, {5, -6, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -6, -7}, {2, 3, -4}, {4, -5, -9}, 
  {5, 6, -10}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -10, -12}, {2, -4, -9}, {3, -5, 4}, {5, -6, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -10, -12}, {2, 3, -4}, {4, -5, -9}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -10, -12}, {2, 3, -4}, {4, -5, -9}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -10, -12}, {2, 3, -4}, {4, -5, -9}, 
  {5, -6, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -9, -12}, {2, -4, -8}, {3, -6, -5}, {4, 5, -10}, {6, -7, 12}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -9, -12}, {2, -4, -8}, {3, -6, -5}, 
  {4, 5, 12}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -9, -12}, {2, -4, -8}, {3, -5, 4}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -9, -12}, {2, -4, -8}, {3, -5, 4}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -9, -12}, {2, -4, -8}, {3, -5, 4}, {5, -6, -10}, {6, -7, 12}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -9, -12}, {2, 3, -4}, {4, -5, -8}, 
  {5, -6, -10}, {6, -7, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, 3, -4}, {4, -5, -8}, {5, -6, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -9, -12}, {2, 3, -4}, {4, -5, -8}, 
  {5, -6, 12}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -8, -12}, {2, -4, -7}, {3, -5, 4}, {5, -6, -10}, {6, 7, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, 3, -4}, {4, -5, -7}, 
  {5, -6, -11}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -8, -12}, {2, 3, -4}, {4, -5, -7}, {5, -6, -10}, {6, 7, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -8, -12}, {2, 3, -4}, {4, -5, -7}, 
  {5, -6, -9}, {6, 7, -10}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -8, -12}, {2, 3, -4}, {4, -5, -7}, {5, -6, -9}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -8, -11}, {2, -4, -7}, {3, -5, 4}, 
  {5, -6, 11}, {6, 7, -12}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -8, -11}, {2, 3, -4}, {4, -5, -7}, {5, -6, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -8, -9}, {2, 3, -4}, {4, -5, 9}, 
  {5, -6, -12}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -7, -11}, {2, 3, -4}, {4, -5, -6}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -10}, {2, 3, -4}, {4, -5, -6}, 
  {5, 6, -11}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, 3, -4}, {4, -5, -10}, {5, -6, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -8}, {2, 3, -4}, {4, -5, -9}, 
  {5, -6, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -9}, {3, -5, 4}, {5, 6, -10}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, 3, -4}, {4, -5, -10}, 
  {5, 6, -11}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -6, -7}, {2, 3, -4}, {4, -5, -8}, {5, 6, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, 3, -4}, {4, 5, -9}, 
  {6, -7, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, 3, -11}, {4, -5, -6}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -11, -12}, {2, -4, -10}, {3, -5, 4}, 
  {5, -6, 12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -10, -12}, {2, -4, -9}, {3, -7, -6}, {4, -5, 10}, {5, 6, -11}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -10, -12}, {2, -4, -9}, {3, -6, -5}, 
  {4, 5, -11}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -10, -12}, {2, -4, -9}, {3, -6, -5}, {4, 5, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -10, -12}, {2, -4, -9}, {3, -5, 4}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -10, -12}, {2, -4, -9}, {3, -5, 4}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -10, -12}, {2, -4, -9}, {3, -5, 4}, 
  {5, -6, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -9, -12}, {2, -6, -5}, {3, -4, -8}, {4, 5, -11}, {6, -7, -10}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -9, -12}, {2, -6, -5}, {3, -4, -8}, 
  {4, 5, -10}, {6, -7, 12}, {7, 8, -11}, {9, 10, 11}}, 
 {{1, -9, -12}, {2, -6, -5}, {3, -4, -8}, {4, 5, 12}, {6, -7, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -9, -12}, {2, -4, -8}, {3, -6, -5}, 
  {4, 5, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, -4, -8}, {3, -6, -5}, {4, 5, -11}, {6, -7, -10}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -9, -12}, {2, -4, -8}, {3, -6, -5}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, -4, -8}, {3, -5, 4}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -9, -12}, {2, -4, -8}, {3, -5, 4}, 
  {5, -6, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -9, -10}, {2, 3, -4}, {4, -5, 10}, {5, -6, -12}, {6, -7, -11}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -8, -12}, {2, -4, -7}, {3, -6, -5}, 
  {4, 5, -10}, {6, 7, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -8, -12}, {2, -4, -7}, {3, -6, -5}, {4, 5, -9}, {6, 7, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, -4, -7}, {3, -5, 4}, 
  {5, -6, -11}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -8, -12}, {2, -4, -7}, {3, -5, 4}, {5, -6, -10}, {6, 7, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -8, -12}, {2, -4, -7}, {3, -5, 4}, 
  {5, -6, -9}, {6, 7, -10}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -8, -12}, {2, -4, -7}, {3, -5, 4}, {5, -6, -9}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, 3, -4}, {4, -5, -7}, 
  {5, -6, 8}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -8, -11}, {2, -4, -7}, {3, -6, -5}, {4, 5, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -8, -11}, {2, -4, -7}, {3, -6, -5}, 
  {4, 5, 11}, {6, 7, -12}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -8, -11}, {2, -4, -7}, {3, -5, 4}, {5, -6, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -8, -9}, {2, -4, 9}, {3, -5, 4}, 
  {5, -6, -12}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -8, -9}, {2, 3, -4}, {4, -5, -10}, {5, -6, -11}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -7, -12}, {2, 3, -4}, {4, -5, -6}, 
  {5, 6, -11}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -7, -12}, {2, 3, -4}, {4, -5, -6}, {5, 6, -10}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -12}, {2, 3, -4}, {4, -5, -6}, 
  {5, 6, -9}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -7, -11}, {2, -4, -6}, {3, -5, 4}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -11}, {2, 3, -4}, {4, -5, -6}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -7, -10}, {2, -4, -6}, {3, -5, 4}, {5, 6, -11}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -7, -10}, {2, 3, -4}, {4, -5, -6}, 
  {5, 6, -12}, {7, -8, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, -10}, {3, -5, 4}, {5, -6, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -8}, {2, -4, -9}, {3, -6, -5}, 
  {4, 5, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, -9}, {3, -5, 4}, {5, -6, -11}, {6, 7, -10}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -7, -8}, {2, 3, -4}, {4, -5, 8}, 
  {5, -6, -12}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -10}, {3, -5, 4}, {5, 6, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -6, -7}, {2, -4, -9}, {3, 6, -5}, 
  {4, 5, -10}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -8}, {3, -5, 4}, {5, 6, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, -9}, {3, -7, 6}, 
  {4, 5, -10}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -4, -9}, {3, 5, 4}, {6, -7, -12}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -6}, {2, 3, -4}, {4, 5, -10}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, 3, -4}, {4, 5, -8}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -10}, {2, 3, -11}, {4, -5, -12}, 
  {5, -6, 10}, {6, -7, -9}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -10}, {2, 3, -11}, {4, -5, -12}, {5, -6, 10}, {6, -7, -9}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -4, -10}, {2, 3, -11}, {4, -5, -9}, 
  {5, -6, -8}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -10}, {2, 3, -11}, {4, -5, -8}, {5, -6, -7}, {6, 7, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -8}, {2, 3, -11}, {4, -5, -7}, 
  {5, -6, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, 3, -11}, {4, -5, -7}, {5, -6, 11}, {6, 7, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -7}, {2, 3, -11}, {4, -5, -6}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -7}, {2, 3, -10}, {4, -5, -6}, {5, 6, -12}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -11, -12}, {2, -4, -10}, {3, -8, -7}, 
  {4, -5, 11}, {5, -6, 10}, {6, 7, -9}, {8, 9, 12}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -7, -6}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -11, -12}, {2, -4, -10}, {3, -6, -5}, 
  {4, 5, 12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -5, 4}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -11, -12}, {2, -4, -10}, {3, -5, 4}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -5, 4}, {5, -6, 11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -11, -12}, {2, -4, -8}, {3, -6, -5}, 
  {4, 5, -7}, {6, 7, 12}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -10, -12}, {2, -6, -5}, {3, -4, -9}, {4, 5, -11}, {6, -7, 10}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -10, -12}, {2, -6, -5}, {3, -4, -9}, 
  {4, 5, -11}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -10, -12}, {2, -6, -5}, {3, -4, -9}, {4, 5, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -10, -12}, {2, -4, -9}, {3, -7, -6}, 
  {4, -5, -11}, {5, 6, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -10, -12}, {2, -4, -9}, {3, -7, -6}, {4, -5, -11}, {5, 6, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -10, -12}, {2, -4, -9}, {3, -7, -6}, 
  {4, -5, 12}, {5, 6, -11}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -10, -12}, {2, -4, -9}, {3, -6, -5}, {4, 5, -11}, {6, -7, 10}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -10, -12}, {2, -4, -9}, {3, -6, -5}, 
  {4, 5, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -9, -12}, {2, -6, -5}, {3, -4, -8}, {4, 5, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -9, -12}, {2, -6, -5}, {3, -4, -8}, 
  {4, 5, -10}, {6, -7, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, -6, -5}, {3, -4, -8}, {4, 5, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -9, -12}, {2, -5, -4}, {3, 4, -8}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -9, -12}, {2, -5, -4}, {3, 4, -8}, {5, -6, -10}, {6, -7, 12}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -9, -12}, {2, -5, -4}, {3, 4, -8}, 
  {5, -6, 12}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -9, -12}, {2, -4, -8}, {3, -6, -5}, {4, 5, -10}, {6, -7, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -9, -10}, {2, -7, -6}, {3, -4, 10}, 
  {4, -5, -12}, {5, 6, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -9, -10}, {2, -4, 10}, {3, -5, 4}, {5, -6, -12}, {6, -7, -11}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -8, -12}, {2, -5, -4}, {3, 4, -7}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -8, -12}, {2, -5, -4}, {3, 4, -7}, {5, -6, -9}, {6, 7, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, -4, -7}, {3, -6, -5}, 
  {4, 5, -11}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -8, -12}, {2, -4, -7}, {3, -6, -5}, {4, 5, -10}, {6, 7, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -8, -12}, {2, -4, -7}, {3, -6, -5}, 
  {4, 5, -9}, {6, 7, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -8, -12}, {2, -4, -7}, {3, -6, -5}, {4, 5, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, -4, -7}, {3, -5, 4}, 
  {5, -6, 8}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -8, -11}, {2, -5, -4}, {3, 4, -7}, {5, -6, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -8, -11}, {2, -5, -4}, {3, 4, -7}, 
  {5, -6, 11}, {6, 7, -12}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -6, -5}, {3, -4, 9}, {4, 5, -12}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -8, -9}, {2, -4, -11}, {3, -5, 4}, 
  {5, -6, -12}, {6, -7, 11}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -4, -11}, {3, -5, 4}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -8, -9}, {2, -4, -10}, {3, -7, -6}, 
  {4, -5, -11}, {5, 6, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -4, -10}, {3, -6, -5}, {4, 5, -11}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -8, -9}, {2, -4, -10}, {3, -5, 4}, 
  {5, -6, -11}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -4, 9}, {3, -7, -6}, {4, -5, -12}, {5, 6, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -8, -9}, {2, -4, 9}, {3, -6, -5}, 
  {4, 5, -12}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -7, -12}, {2, -4, -6}, {3, -5, 4}, {5, 6, -11}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -7, -12}, {2, -4, -6}, {3, -5, 4}, 
  {5, 6, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -12}, {2, -4, -6}, {3, -5, 4}, {5, 6, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -7, -12}, {2, 3, -4}, {4, -5, -6}, 
  {5, 6, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -7, -12}, {2, 3, -4}, {4, -5, -6}, {5, 6, 12}, {7, -8, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -7, -11}, {2, -5, -4}, {3, 4, -6}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -11}, {2, -4, -6}, {3, -5, 4}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -5, -4}, {3, 4, -6}, 
  {5, 6, -11}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -10}, {2, -4, -6}, {3, -5, 4}, {5, 6, -12}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -7, -8}, {2, -6, -5}, {3, -4, -9}, 
  {4, 5, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -6, -5}, {3, -4, 8}, {4, 5, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -8}, {2, -4, -11}, {3, -5, 4}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, -10}, {3, -6, -5}, {4, 5, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -8}, {2, -4, -10}, {3, 7, -6}, 
  {4, -5, -12}, {5, 6, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -8}, {2, -4, -9}, {3, 7, -6}, {4, -5, -11}, {5, 6, -10}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -7, -8}, {2, -4, 8}, {3, -6, -5}, 
  {4, 5, -12}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, 8}, {3, -5, 4}, {5, -6, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -8}, {2, 7, -6}, {3, -4, -10}, 
  {4, -5, -12}, {5, 6, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -6, -7}, {2, -4, -11}, {3, -5, 4}, {5, 6, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -6, -7}, {2, -4, -10}, {3, 6, -5}, 
  {4, 5, -11}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -6, -7}, {2, -4, -8}, {3, 6, -5}, {4, 5, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, 3, -4}, {4, -5, 7}, 
  {5, 6, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -8}, {2, -4, -12}, {3, -11, 4}, {5, -6, -7}, {6, 7, 12}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -5, -6}, {2, -4, -10}, {3, -7, 6}, 
  {4, 5, -11}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -5, -6}, {2, -4, -10}, {3, 5, 4}, {6, -7, -12}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -5, -6}, {2, -4, -8}, {3, 5, 4}, 
  {6, -7, -12}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, 3, -4}, {4, 5, -7}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -10}, {2, 3, -11}, {4, -5, -12}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -4, -10}, {2, 3, -11}, {4, -5, -12}, {5, -6, 11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -4, -10}, {2, 3, -11}, {4, -5, -9}, 
  {5, -6, -8}, {6, -7, 11}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -4, -10}, {2, 3, -11}, {4, -5, -8}, {5, -6, -7}, {6, 7, -12}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -10}, {2, 3, -11}, {4, -5, 11}, 
  {5, -6, -12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -4, -10}, {2, 3, -11}, {4, -5, 11}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -4, -9}, {2, 3, -10}, {4, -5, -12}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -9}, {2, 3, -10}, {4, -5, -12}, {5, -6, 9}, {6, -7, -8}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -4, -9}, {2, 3, -10}, {4, -5, -11}, 
  {5, -6, -12}, {6, -7, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -4, -9}, {2, 3, -10}, {4, -5, -11}, {5, -6, 9}, {6, -7, -8}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -4, -9}, {2, 3, -10}, {4, -5, -8}, 
  {5, -6, -7}, {6, 7, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, 3, -10}, {4, -5, -6}, {5, 6, -11}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -9}, {3, -7, -6}, 
  {5, 6, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -9}, {3, -6, 5}, {6, -7, -12}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -11, -12}, {2, -7, -6}, {3, -4, -10}, 
  {4, -5, -9}, {5, 6, -8}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -11, -12}, {2, -7, -6}, {3, -4, -10}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -11, -12}, {2, -7, -6}, {3, -4, -10}, 
  {4, -5, 12}, {5, 6, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -11, -12}, {2, -6, -5}, {3, -4, -10}, {4, 5, 12}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -11, -12}, {2, -4, -10}, {3, -8, -7}, 
  {4, -5, -9}, {5, -6, 8}, {6, 7, 11}, {9, 10, 12}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -8, -7}, {4, -5, -9}, {5, -6, 8}, 
  {6, 7, 12}, {9, 10, 11}}, {{1, -11, -12}, {2, -4, -10}, {3, -8, -7}, 
  {4, -5, 12}, {5, -6, 10}, {6, 7, -9}, {8, 9, 11}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -7, -6}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -11, -12}, {2, -4, -10}, {3, -7, -6}, 
  {4, -5, 11}, {5, 6, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -7, -6}, {4, -5, 12}, {5, 6, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -11, -12}, {2, -4, -10}, {3, -6, -5}, 
  {4, 5, -9}, {6, -7, -8}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -11, -12}, {2, -4, -10}, {3, -6, -5}, {4, 5, -9}, {6, -7, -8}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -11, -12}, {2, -4, -10}, {3, -6, -5}, 
  {4, 5, 11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -11, -12}, {2, -4, -8}, {3, -7, -6}, {4, -5, 7}, {5, 6, 12}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -11, -12}, {2, -4, -8}, {3, -6, -5}, 
  {4, 5, -7}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -10, -12}, {2, -6, -5}, {3, -4, -9}, {4, 5, 10}, {6, -7, -11}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -10, -12}, {2, -5, -4}, {3, 4, -9}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -10, -12}, {2, -5, -4}, {3, 4, -9}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -10, -12}, {2, -5, -4}, {3, 4, -9}, 
  {5, -6, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -10, -12}, {2, -5, -4}, {3, 4, -9}, {5, -6, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -10, -11}, {2, -8, -7}, {3, -4, 11}, 
  {4, -5, -12}, {5, -6, 10}, {6, 7, -9}, {8, 9, 12}}, 
 {{1, -10, -11}, {2, -8, -7}, {3, -4, 11}, {4, -5, -9}, {5, -6, 8}, 
  {6, 7, -12}, {9, 10, 12}}, {{1, -10, -11}, {2, -4, 11}, {3, -5, 4}, 
  {5, -6, -12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -10, -11}, {2, -4, 11}, {3, -5, 4}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -9, -12}, {2, -5, -4}, {3, 4, -8}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, -5, -4}, {3, 4, -8}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -9, -12}, {2, -5, -4}, {3, 4, -8}, 
  {5, -6, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, -4, 3}, {4, -5, -8}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -9, -12}, {2, -4, 3}, {4, -5, -8}, 
  {5, -6, -10}, {6, -7, 12}, {7, 8, -11}, {9, 10, 11}}, 
 {{1, -9, -12}, {2, -4, 3}, {4, -5, -8}, {5, -6, 12}, {6, -7, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -9, -10}, {2, -6, -5}, {3, -4, 10}, 
  {4, 5, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -9, -10}, {2, -4, -11}, {3, -8, -7}, {4, -5, -12}, {5, -6, 11}, 
  {6, 7, 10}, {8, 9, 12}}, {{1, -9, -10}, {2, -4, -11}, {3, -8, -7}, 
  {4, -5, 9}, {5, -6, 8}, {6, 7, -12}, {10, 11, 12}}, 
 {{1, -9, -10}, {2, -4, -11}, {3, -7, -6}, {4, -5, 9}, {5, 6, -8}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -9, -10}, {2, -4, -11}, {3, -6, -5}, 
  {4, 5, -12}, {6, -7, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -9, -10}, {2, -4, -11}, {3, -5, 4}, {5, -6, -12}, {6, -7, 11}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -9, -10}, {2, -4, -11}, {3, -5, 4}, 
  {5, -6, 9}, {6, -7, -8}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -9, -10}, {2, -4, 10}, {3, -7, -6}, {4, -5, -12}, {5, 6, -11}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -9, -10}, {2, -4, 10}, {3, -6, -5}, 
  {4, 5, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -8, -12}, {2, -5, -4}, {3, 4, -7}, {5, -6, -11}, {6, 7, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -8, -12}, {2, -5, -4}, {3, 4, -7}, 
  {5, -6, -10}, {6, 7, -11}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -8, -12}, {2, -5, -4}, {3, 4, -7}, {5, -6, -9}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, -5, -4}, {3, 4, -7}, 
  {5, -6, 8}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -8, -12}, {2, -4, 3}, {4, -5, -7}, {5, -6, -10}, {6, 7, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, -4, 3}, {4, -5, -7}, 
  {5, -6, -9}, {6, 7, -10}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -8, -11}, {2, -4, 3}, {4, -5, -7}, {5, -6, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -8, -11}, {2, -4, 3}, {4, -5, -7}, 
  {5, -6, 11}, {6, 7, -12}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -7, -6}, {3, -4, -10}, {4, -5, -11}, {5, 6, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -8, -9}, {2, -6, -5}, {3, -4, -10}, 
  {4, 5, -11}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -5, -4}, {3, 4, 9}, {5, -6, -12}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -8, -9}, {2, -4, -11}, {3, -7, -6}, 
  {4, -5, -10}, {5, 6, 9}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -8, -9}, {2, -4, -11}, {3, -6, -5}, {4, 5, -12}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -8, -9}, {2, -4, -11}, {3, 8, -7}, 
  {4, -5, -12}, {5, -6, 11}, {6, 7, -10}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -4, -11}, {3, 8, -7}, {4, -5, -10}, {5, -6, 9}, 
  {6, 7, -12}, {10, 11, 12}}, {{1, -8, -9}, {2, 8, -7}, {3, -4, -11}, 
  {4, -5, -12}, {5, -6, 11}, {6, 7, -10}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, 8, -7}, {3, -4, -11}, {4, -5, -10}, {5, -6, 9}, 
  {6, 7, -12}, {10, 11, 12}}, {{1, -7, -12}, {2, -5, -4}, {3, 4, -6}, 
  {5, 6, -11}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -7, -12}, {2, -5, -4}, {3, 4, -6}, {5, 6, -10}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -12}, {2, -5, -4}, {3, 4, -6}, 
  {5, 6, -9}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -7, -12}, {2, -4, -6}, {3, -5, 4}, {5, 6, -8}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -12}, {2, -4, -6}, {3, -5, 4}, 
  {5, 6, 12}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -7, -11}, {2, -5, -4}, {3, 4, -6}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -7, -11}, {2, -4, 3}, {4, -5, -6}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -10}, {2, -5, -4}, {3, 4, -6}, {5, 6, -12}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -7, -10}, {2, -4, 3}, {4, -5, -6}, 
  {5, 6, -11}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -6, -5}, {3, -4, -10}, {4, 5, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -8}, {2, -5, -4}, {3, 4, -9}, 
  {5, -6, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -5, -4}, {3, 4, 8}, {5, -6, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -8}, {2, -4, -11}, {3, 7, -6}, 
  {4, -5, -10}, {5, 6, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, 3, -4}, {4, -5, -6}, {5, 6, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -11}, {2, -4, -12}, {3, -10, -5}, 
  {4, 5, 11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -6, -11}, {2, -4, -12}, {3, -9, -5}, {4, 5, -10}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -6, -11}, {2, -4, -10}, {3, -12, -5}, 
  {4, 5, -9}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -6, -11}, {2, -4, -9}, {3, -12, -5}, {4, 5, -8}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -6, -7}, {2, -5, -4}, {3, 4, -9}, 
  {5, 6, -10}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -5, -4}, {3, 4, -8}, {5, 6, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, -4, -11}, {3, -8, 7}, 
  {4, -5, -10}, {5, 6, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -11}, {3, 6, -5}, {4, 5, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -6, -7}, {2, -4, 7}, {3, -5, 4}, 
  {5, 6, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, 6, -5}, {3, -4, -10}, {4, 5, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -6, -7}, {2, 6, -5}, {3, -4, -9}, 
  {4, 5, -10}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, 6, -5}, {3, -4, -8}, {4, 5, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -10}, {2, -4, -12}, {3, -11, 4}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -5, -10}, {2, -4, -12}, {3, -11, 4}, {5, -6, 11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -5, -10}, {2, -4, -12}, {3, -11, 4}, 
  {5, -6, 12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -5, -10}, {2, -4, -9}, {3, -8, 4}, {5, -6, -11}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -5, -10}, {2, -4, -8}, {3, -7, 4}, 
  {5, -6, -12}, {6, 7, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -4, -12}, {3, -11, 4}, {5, -6, -7}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -6}, {2, -7, 6}, {3, -4, -10}, 
  {4, 5, -11}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -5, -6}, {2, -4, -11}, {3, -7, 6}, {4, 5, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -6}, {2, -4, -11}, {3, 5, 4}, 
  {6, -7, -12}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -6}, {2, -4, -11}, {3, 5, 4}, {6, -7, -10}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, -7}, {3, 5, 4}, 
  {6, 7, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -9}, {2, 3, -10}, {4, -5, -12}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -4, -9}, {2, 3, -10}, {4, -5, -11}, 
  {5, -6, 10}, {6, -7, -12}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -9}, {2, 3, -10}, {4, -5, -8}, {5, -6, -7}, {6, 7, -11}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -9}, {2, 3, -10}, {4, -5, 10}, 
  {5, -6, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -8}, {2, 3, -9}, {4, -5, -12}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -8}, {2, 3, -9}, {4, -5, -11}, 
  {5, -6, -12}, {6, -7, 11}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, 3, -9}, {4, -5, -11}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -4, -8}, {2, 3, -9}, {4, -5, -10}, 
  {5, -6, -11}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, 3, -9}, {4, -5, -10}, {5, -6, 9}, {6, -7, -12}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -7, -6}, {3, 4, -10}, 
  {5, 6, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, 5}, {3, 4, -9}, {6, -7, -12}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, 5}, {3, 4, -8}, 
  {6, -7, -12}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -10}, {3, -7, -6}, {5, 6, -12}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, 4, -10}, {3, -6, 5}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, 4, -8}, {3, -6, 5}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -11, -12}, {2, -9, -8}, {3, -4, 12}, 
  {4, -5, -10}, {5, -6, 9}, {6, -7, 11}, {7, 8, 10}}, 
 {{1, -11, -12}, {2, -7, -6}, {3, -4, -10}, {4, -5, 11}, {5, 6, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -11, -12}, {2, -7, -6}, {3, -4, -8}, 
  {4, -5, 7}, {5, 6, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -11, -12}, {2, -7, -6}, {3, -4, -8}, {4, -5, 7}, {5, 6, 12}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -11, -12}, {2, -6, -5}, {3, -4, -10}, 
  {4, 5, -9}, {6, -7, -8}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -11, -12}, {2, -6, -5}, {3, -4, -10}, {4, 5, -9}, {6, -7, -8}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -11, -12}, {2, -6, -5}, {3, -4, -10}, 
  {4, 5, 11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -11, -12}, {2, -6, -5}, {3, -4, -8}, {4, 5, -7}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -11, -12}, {2, -6, -5}, {3, -4, -8}, 
  {4, 5, -7}, {6, 7, 12}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -11, -12}, {2, -5, -4}, {3, 4, -10}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -11, -12}, {2, -5, -4}, {3, 4, -10}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -11, -12}, {2, -5, -4}, {3, 4, -10}, {5, -6, 11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -11, -12}, {2, -5, -4}, {3, 4, -10}, 
  {5, -6, 12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -11, -12}, {2, -4, -8}, {3, -7, -6}, {4, -5, 7}, {5, 6, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -11, -12}, {2, -4, -8}, {3, 4, -5}, 
  {5, -6, -7}, {6, 7, 12}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -11, -12}, {2, -4, -7}, {3, -8, 7}, {4, -5, -6}, {5, 6, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -11, -12}, {2, -4, -7}, {3, -8, 7}, 
  {4, -5, -6}, {5, 6, 12}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -10, -12}, {2, -4, 3}, {4, -5, -9}, {5, -6, -11}, {6, -7, 10}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -10, -12}, {2, -4, 3}, {4, -5, -9}, 
  {5, -6, -11}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -10, -12}, {2, -4, 3}, {4, -5, -9}, {5, -6, 10}, {6, -7, -11}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -10, -12}, {2, -4, 3}, {4, -5, -9}, 
  {5, -6, 12}, {6, -7, -11}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -10, -11}, {2, -7, -6}, {3, -4, -8}, {4, -5, 7}, {5, 6, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -10, -11}, {2, -7, -6}, {3, -4, 11}, 
  {4, -5, -12}, {5, 6, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -10, -11}, {2, -7, -6}, {3, -4, 11}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -10, -11}, {2, -6, -5}, {3, -4, 11}, 
  {4, 5, -12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -10, -11}, {2, -4, -12}, {3, -9, -8}, {4, -5, 10}, {5, -6, 9}, 
  {6, -7, 12}, {7, 8, 11}}, {{1, -10, -11}, {2, -4, -8}, {3, -7, -6}, 
  {4, -5, 7}, {5, 6, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -10, -11}, {2, -4, 11}, {3, -8, -7}, {4, -5, -12}, {5, -6, 10}, 
  {6, 7, -9}, {8, 9, 12}}, {{1, -10, -11}, {2, -4, 11}, {3, -8, -7}, 
  {4, -5, -9}, {5, -6, 8}, {6, 7, -12}, {9, 10, 12}}, 
 {{1, -10, -11}, {2, -4, 11}, {3, -7, -6}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -10, -11}, {2, -4, 11}, {3, -6, -5}, 
  {4, 5, -12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -9, -12}, {2, -4, 3}, {4, -5, -8}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -9, -12}, {2, -4, 3}, {4, -5, -8}, 
  {5, -6, -10}, {6, -7, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -9, -12}, {2, -4, 3}, {4, -5, -8}, {5, -6, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -9, -10}, {2, -8, -7}, {3, -4, -11}, 
  {4, -5, -12}, {5, -6, 11}, {6, 7, 10}, {8, 9, 12}}, 
 {{1, -9, -10}, {2, -8, -7}, {3, -4, -11}, {4, -5, 9}, {5, -6, 8}, 
  {6, 7, -12}, {10, 11, 12}}, {{1, -9, -10}, {2, -7, -6}, {3, -4, -11}, 
  {4, -5, 9}, {5, 6, -8}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -9, -10}, {2, -6, -5}, {3, -4, -11}, {4, 5, -12}, {6, -7, 11}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -9, -10}, {2, -5, -4}, {3, 4, 10}, 
  {5, -6, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -9, -10}, {2, -4, -12}, {3, 9, -8}, {4, -5, -11}, {5, -6, 10}, 
  {6, -7, 12}, {7, 8, 11}}, {{1, -9, -10}, {2, -4, -11}, {3, -7, -6}, 
  {4, -5, -12}, {5, 6, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -9, -10}, {2, -4, -8}, {3, -7, -6}, {4, -5, 7}, {5, 6, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -9, -10}, {2, 9, -8}, {3, -4, -12}, 
  {4, -5, -11}, {5, -6, 10}, {6, -7, 12}, {7, 8, 11}}, 
 {{1, -8, -12}, {2, -4, 3}, {4, -5, -7}, {5, -6, -11}, {6, 7, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -8, -12}, {2, -4, 3}, {4, -5, -7}, 
  {5, -6, -10}, {6, 7, -11}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -8, -12}, {2, -4, 3}, {4, -5, -7}, {5, -6, -9}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -8, -12}, {2, -4, 3}, {4, -5, -7}, 
  {5, -6, 8}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -8, -9}, {2, -7, -6}, {3, -4, -11}, {4, -5, -12}, {5, 6, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -8, -9}, {2, -7, -6}, {3, -4, -11}, 
  {4, -5, -10}, {5, 6, 9}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -8, -9}, {2, -6, -5}, {3, -4, -11}, {4, 5, -12}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -8, -9}, {2, -5, -4}, {3, 4, -10}, 
  {5, -6, -11}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -4, -11}, {3, -7, -6}, {4, -5, -12}, {5, 6, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -8, -9}, {2, -4, 3}, {4, -5, 9}, 
  {5, -6, -12}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -7, -12}, {2, -5, -4}, {3, 4, -6}, {5, 6, -8}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -12}, {2, -5, -4}, {3, 4, -6}, 
  {5, 6, 12}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -7, -12}, {2, -4, 3}, {4, -5, -6}, {5, 6, -11}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -7, -12}, {2, -4, 3}, {4, -5, -6}, 
  {5, 6, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -12}, {2, -4, 3}, {4, -5, -6}, {5, 6, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -7, -11}, {2, -4, -10}, {3, 7, -6}, 
  {4, -5, -9}, {5, 6, -8}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -11}, {2, -4, -9}, {3, -10, -6}, {4, -5, -8}, {5, 6, 11}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -7, -11}, {2, -4, -8}, {3, -9, -6}, 
  {4, -5, 7}, {5, 6, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -11}, {2, -4, 3}, {4, -5, -6}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -4, 3}, {4, -5, -6}, 
  {5, 6, -12}, {7, -8, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -5, -4}, {3, 4, -10}, {5, -6, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -8}, {2, -4, -9}, {3, 7, -6}, 
  {4, -5, 8}, {5, 6, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, -6}, {3, -5, 4}, {5, 6, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -8}, {2, -4, 3}, {4, -5, -9}, 
  {5, -6, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, 3}, {4, -5, 8}, {5, -6, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -8}, {2, 7, -6}, {3, -4, -11}, 
  {4, -5, -10}, {5, 6, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, 7, -6}, {3, -4, -9}, {4, -5, 8}, {5, 6, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -11}, {2, -4, -12}, {3, -8, -5}, 
  {4, 5, -9}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -6, -11}, {2, -4, -12}, {3, 6, -5}, {4, 5, -7}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -6, -11}, {2, -4, -7}, {3, -12, -5}, 
  {4, 5, 6}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -6, -11}, {2, -4, 11}, {3, -12, -5}, {4, 5, -10}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -6, -10}, {2, -4, -12}, {3, -9, -5}, 
  {4, 5, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -6, -10}, {2, -4, -12}, {3, -8, -5}, {4, 5, -9}, {6, -7, 12}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -6, -10}, {2, -4, -9}, {3, -11, -5}, 
  {4, 5, -8}, {6, -7, 11}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -6, -10}, {2, -4, -8}, {3, -11, -5}, {4, 5, -7}, {6, 7, -12}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -6, -7}, {2, -8, 7}, {3, -4, -11}, 
  {4, -5, -10}, {5, 6, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -5, -4}, {3, 4, -10}, {5, 6, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -6, -7}, {2, -5, -4}, {3, 4, 7}, 
  {5, 6, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -10}, {3, -11, 7}, {4, -5, -9}, {5, 6, -8}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -6, -7}, {2, -4, -9}, {3, -8, 7}, 
  {4, -5, 8}, {5, 6, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, 3}, {4, -5, -9}, {5, 6, -10}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, -4, 3}, {4, -5, -8}, 
  {5, 6, -9}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, 7}, {3, 6, -5}, {4, 5, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, 6, -5}, {3, -4, -11}, 
  {4, 5, -12}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -10}, {2, -4, -12}, {3, -11, 4}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -5, -10}, {2, -4, -7}, {3, -6, 4}, 
  {5, 6, -11}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -5, -10}, {2, -4, -6}, {3, 5, 4}, {6, -7, -12}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -5, -10}, {2, -4, 10}, {3, -9, 4}, 
  {5, -6, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -5, -9}, {2, -4, -12}, {3, -10, 4}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -5, -9}, {2, -4, -12}, {3, -10, 4}, 
  {5, -6, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -5, -9}, {2, -4, -12}, {3, -10, 4}, {5, -6, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -5, -9}, {2, -4, -8}, {3, -7, 4}, 
  {5, -6, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -5, -9}, {2, -4, -7}, {3, -6, 4}, {5, 6, -10}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -8, -7}, {3, -4, -11}, 
  {4, 5, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -6}, {2, -8, -7}, {3, -4, -9}, {4, 5, 8}, {6, 7, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -7, 6}, {3, -4, -11}, 
  {4, 5, -12}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -6}, {2, -4, -11}, {3, -8, -7}, {4, 5, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -6}, {2, -4, -9}, {3, -7, 6}, 
  {4, 5, -8}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, 5, -4}, {3, 4, -10}, {6, -7, -12}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -5, -6}, {2, 5, -4}, {3, 4, -9}, 
  {6, -7, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, 5, -4}, {3, 4, -8}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -8}, {2, 3, -9}, {4, -5, -12}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, 3, -9}, {4, -5, -11}, {5, -6, -10}, {6, -7, 11}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -4, -8}, {2, 3, -9}, {4, -5, 9}, 
  {5, -6, -12}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, 3, -8}, {4, -5, -12}, {5, -6, -11}, {6, 7, -10}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -7}, {2, 3, -8}, {4, -5, -11}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, 3, -8}, {4, -5, -10}, {5, -6, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -7}, {2, 3, -8}, {4, -5, -10}, 
  {5, -6, -9}, {6, 7, -11}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, 3, -8}, {4, -5, -9}, {5, -6, -11}, {6, 7, -10}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -7}, {2, 3, -8}, {4, -5, -9}, 
  {5, -6, 8}, {6, 7, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -8, -7}, {3, 4, -11}, {5, -6, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -8, -7}, {3, 4, -11}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -7, -6}, {3, 4, -11}, {5, 6, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, 5}, {3, 4, -10}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, 4, -11}, {3, -8, -7}, {5, -6, -12}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, 4, -11}, {3, -8, -7}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -11}, {3, -7, -6}, {5, 6, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, 4, -11}, {3, -6, 5}, 
  {6, -7, -12}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, 4, -11}, {3, -6, 5}, {6, -7, -10}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -7}, {3, -6, 5}, 
  {6, 7, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -11, -12}, {2, -4, -8}, {3, 4, -5}, {5, -6, -7}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -11, -12}, {2, -4, 12}, {3, -9, -8}, 
  {4, -5, -10}, {5, -6, 9}, {6, -7, 11}, {7, 8, 10}}, 
 {{1, -10, -11}, {2, -9, -8}, {3, -4, -12}, {4, -5, 10}, {5, -6, 9}, 
  {6, -7, 12}, {7, 8, 11}}, {{1, -10, -11}, {2, -8, -7}, {3, -4, 7}, 
  {4, -5, -6}, {5, 6, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -10, -11}, {2, -5, -4}, {3, 4, 11}, {5, -6, -12}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -10, -11}, {2, -5, -4}, {3, 4, 11}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -10, -11}, {2, -4, -8}, {3, 4, -5}, {5, -6, -7}, {6, 7, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -10, -11}, {2, -4, -7}, {3, -8, 7}, 
  {4, -5, -6}, {5, 6, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -10, -11}, {2, -4, -5}, {3, 4, -8}, {5, -6, -7}, {6, 7, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -10, -11}, {2, -4, 11}, {3, -7, -6}, 
  {4, -5, -12}, {5, 6, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -9, -10}, {2, -8, -7}, {3, -4, 7}, {4, -5, -6}, {5, 6, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -9, -10}, {2, -7, -6}, {3, -4, -11}, 
  {4, -5, -12}, {5, 6, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -9, -10}, {2, -7, -6}, {3, -4, -8}, {4, -5, 7}, {5, 6, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -9, -10}, {2, -5, -4}, {3, 4, -11}, 
  {5, -6, -12}, {6, -7, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -9, -10}, {2, -5, -4}, {3, 4, -11}, {5, -6, 9}, {6, -7, -8}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -9, -10}, {2, -4, -8}, {3, 4, -5}, 
  {5, -6, -7}, {6, 7, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -9, -10}, {2, -4, -7}, {3, -8, 7}, {4, -5, -6}, {5, 6, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -9, -10}, {2, -4, 3}, {4, -5, 10}, 
  {5, -6, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -8, -11}, {2, -12, -7}, {3, -4, -10}, {4, -5, -9}, {5, -6, 11}, 
  {6, 7, 10}, {8, 9, 12}}, {{1, -8, -11}, {2, -12, -7}, {3, -4, 11}, 
  {4, -5, -10}, {5, -6, -9}, {6, 7, 8}, {9, 10, 12}}, 
 {{1, -8, -11}, {2, -9, -7}, {3, -4, -12}, {4, -5, 9}, {5, -6, 8}, 
  {6, 7, -10}, {10, 11, 12}}, {{1, -8, -11}, {2, -9, -7}, {3, -4, 11}, 
  {4, -5, -10}, {5, -6, -12}, {6, 7, 10}, {8, 9, 12}}, 
 {{1, -8, -11}, {2, -4, -12}, {3, -10, -7}, {4, -5, 10}, {5, -6, -9}, 
  {6, 7, 11}, {8, 9, 12}}, {{1, -8, -11}, {2, -4, -12}, {3, -9, -7}, 
  {4, -5, 9}, {5, -6, 8}, {6, 7, -10}, {10, 11, 12}}, 
 {{1, -8, -11}, {2, -4, -12}, {3, 8, -7}, {4, -5, 11}, {5, -6, -10}, 
  {6, 7, -9}, {9, 10, 12}}, {{1, -8, -11}, {2, -4, -10}, {3, -12, -7}, 
  {4, -5, -9}, {5, -6, 11}, {6, 7, 10}, {8, 9, 12}}, 
 {{1, -8, -11}, {2, -4, -10}, {3, 8, -7}, {4, -5, -9}, {5, -6, -12}, 
  {6, 7, 9}, {10, 11, 12}}, {{1, -8, -11}, {2, -4, -9}, {3, -12, -7}, 
  {4, -5, 8}, {5, -6, -10}, {6, 7, 9}, {10, 11, 12}}, 
 {{1, -8, -11}, {2, -4, -9}, {3, -10, -7}, {4, -5, 8}, {5, -6, -12}, 
  {6, 7, 11}, {9, 10, 12}}, {{1, -8, -11}, {2, 8, -7}, {3, -4, -12}, 
  {4, -5, 11}, {5, -6, -10}, {6, 7, -9}, {9, 10, 12}}, 
 {{1, -8, -11}, {2, 8, -7}, {3, -4, -10}, {4, -5, -9}, {5, -6, -12}, 
  {6, 7, 9}, {10, 11, 12}}, {{1, -8, -9}, {2, -5, -4}, {3, 4, -11}, 
  {5, -6, -12}, {6, -7, 11}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -8, -9}, {2, -5, -4}, {3, 4, -11}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -8, -9}, {2, -4, 3}, {4, -5, -10}, 
  {5, -6, -11}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -7, -12}, {2, -4, 3}, {4, -5, -6}, {5, 6, -8}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -12}, {2, -4, 3}, {4, -5, -6}, 
  {5, 6, 12}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -7, -11}, {2, -10, -6}, {3, -4, -9}, {4, -5, -8}, {5, 6, 11}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -7, -11}, {2, -9, -6}, {3, -4, -8}, 
  {4, -5, 7}, {5, 6, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -11}, {2, -8, -6}, {3, -4, 11}, {4, -5, -10}, {5, 6, -9}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -7, -11}, {2, -4, 11}, {3, -8, -6}, 
  {4, -5, -10}, {5, 6, -9}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -7, -11}, {2, 7, -6}, {3, -4, -10}, {4, -5, -9}, {5, 6, -8}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -7, -10}, {2, -4, -12}, {3, -11, -6}, 
  {4, -5, -9}, {5, 6, -8}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -7, -10}, {2, -4, -12}, {3, -11, -6}, {4, -5, 10}, {5, 6, -9}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -7, -10}, {2, -4, -12}, {3, -9, -6}, 
  {4, -5, -11}, {5, 6, 10}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -7, -10}, {2, -4, -9}, {3, -11, -6}, {4, -5, -8}, {5, 6, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -4, -8}, {3, -11, -6}, 
  {4, -5, 7}, {5, 6, -12}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -8}, {2, -5, -4}, {3, 4, -11}, {5, -6, -10}, {6, 7, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -7, -8}, {2, -5, -4}, {3, 4, -6}, 
  {5, 6, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, -12}, {3, -11, 8}, {4, -5, 11}, {5, -6, -10}, 
  {6, 7, -9}, {9, 10, 12}}, {{1, -7, -8}, {2, -4, -10}, {3, -11, 8}, 
  {4, -5, -9}, {5, -6, -12}, {6, 7, 9}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, 3}, {4, -5, -10}, {5, -6, -12}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -6, -11}, {2, -12, -5}, {3, -4, -10}, 
  {4, 5, -9}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -6, -11}, {2, -12, -5}, {3, -4, -9}, {4, 5, -8}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -6, -11}, {2, -12, -5}, {3, -4, -7}, 
  {4, 5, 6}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -6, -11}, {2, -12, -5}, {3, -4, 11}, {4, 5, -10}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -6, -11}, {2, -10, -5}, {3, -4, -12}, 
  {4, 5, 11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -6, -11}, {2, -9, -5}, {3, -4, -12}, {4, 5, -10}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -6, -11}, {2, -8, -5}, {3, -4, -12}, 
  {4, 5, -9}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -6, -11}, {2, 6, -5}, {3, -4, -12}, {4, 5, -7}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -6, -10}, {2, -4, -12}, {3, -7, -5}, 
  {4, 5, -8}, {6, 7, -11}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -6, -10}, {2, -4, -12}, {3, 6, -5}, {4, 5, -7}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -6, -10}, {2, -4, -7}, {3, -11, -5}, 
  {4, 5, 6}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -6, -10}, {2, -4, 10}, {3, -11, -5}, {4, 5, -9}, {6, -7, -12}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -6, -9}, {2, -4, -12}, {3, -8, -5}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -6, -9}, {2, -4, -12}, {3, -7, -5}, {4, 5, -8}, {6, 7, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -6, -9}, {2, -4, -8}, {3, -10, -5}, 
  {4, 5, -7}, {6, 7, -11}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -6, -9}, {2, -4, -7}, {3, -10, -5}, {4, 5, 6}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, -12, -8}, {3, -4, -11}, 
  {4, -5, -10}, {5, 6, -9}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -6, -7}, {2, -11, 7}, {3, -4, -10}, {4, -5, -9}, {5, 6, -8}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -6, -7}, {2, -8, 7}, {3, -4, -9}, 
  {4, -5, 8}, {5, 6, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -5, -4}, {3, 4, -11}, {5, 6, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -6, -7}, {2, -4, -11}, {3, -12, -8}, 
  {4, -5, -10}, {5, 6, -9}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -6, -7}, {2, -4, 3}, {4, -5, -10}, {5, 6, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -6, -7}, {2, -4, 3}, {4, -5, 7}, 
  {5, 6, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -9}, {2, -4, -12}, {3, -10, 4}, {5, -6, -11}, {6, -7, 10}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -5, -9}, {2, -4, -6}, {3, 5, 4}, 
  {6, -7, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -5, -9}, {2, -4, 9}, {3, -8, 4}, {5, -6, -12}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -5, -8}, {2, -11, -4}, {3, 4, -12}, 
  {5, -6, -7}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -8}, {2, -11, -4}, {3, 4, -12}, {5, -6, -7}, {6, 7, 12}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -5, -8}, {2, -4, -12}, {3, -9, 4}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -5, -8}, {2, -4, -12}, {3, -9, 4}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -5, -8}, {2, -4, -12}, {3, -9, 4}, 
  {5, -6, -10}, {6, -7, 12}, {7, 8, -11}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -4, -12}, {3, -9, 4}, {5, -6, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -5, -8}, {2, -4, -12}, {3, -9, 4}, 
  {5, -6, 12}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -4, -7}, {3, -6, 4}, {5, 6, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -9, -8}, {3, -4, -12}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -7, 6}, {3, -4, -9}, {4, 5, -8}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, -12}, {3, -10, 6}, 
  {4, 5, -7}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -4, -9}, {3, -8, -7}, {4, 5, 8}, {6, 7, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, 3}, {4, 5, -10}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -4, 3}, {4, 5, -9}, {6, -7, -12}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, 3}, {4, 5, -8}, 
  {6, -7, -12}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, 5, -4}, {3, 4, -11}, {6, -7, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -6}, {2, 5, -4}, {3, 4, -11}, 
  {6, -7, -10}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, 5, -4}, {3, 4, -7}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -8}, {2, -11, 3}, {4, -5, -7}, 
  {5, -6, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -11, 3}, {4, -5, -7}, {5, -6, 11}, {6, 7, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -7}, {2, -11, 3}, {4, -5, -6}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -11, 3}, {4, -5, -6}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -7}, {2, 3, -8}, {4, -5, -12}, 
  {5, -6, -9}, {6, 7, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, 3, -8}, {4, -5, -11}, {5, -6, -10}, {6, 7, -12}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -7}, {2, 3, -8}, {4, -5, 8}, 
  {5, -6, -12}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 3, -7}, {4, -5, -11}, {5, 6, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, 3, -7}, {4, -5, -11}, 
  {5, 6, -10}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, 3, -7}, {4, -5, -10}, {5, 6, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, 3, -7}, {4, -5, -10}, 
  {5, 6, -9}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 3, -7}, {4, -5, -9}, {5, 6, -10}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, 3, -7}, {4, -5, -9}, 
  {5, 6, -8}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 3, -7}, {4, -5, -8}, {5, 6, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -12, -8}, {3, 4, -9}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -10, -8}, {3, 4, -9}, {5, -6, -11}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -9, -7}, {3, 4, -8}, 
  {5, -6, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -7, -6}, {3, 4, -11}, {5, 6, -10}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, 5}, {3, 4, -11}, 
  {6, -7, -12}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, 5}, {3, 4, -11}, {6, -7, -10}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -11}, {3, -7, -6}, 
  {5, 6, -10}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -9}, {3, -12, -8}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -9}, {3, -10, -8}, 
  {5, -6, -11}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, 4, -8}, {3, -9, -7}, {5, -6, -11}, {6, 7, -10}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -6}, {3, -10, 5}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -9, -10}, {2, -4, -5}, {3, 4, -8}, {5, -6, -7}, {6, 7, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -8, -11}, {2, -12, -7}, {3, -4, -9}, 
  {4, -5, 8}, {5, -6, -10}, {6, 7, 9}, {10, 11, 12}}, 
 {{1, -8, -11}, {2, -10, -7}, {3, -4, -12}, {4, -5, 10}, {5, -6, -9}, 
  {6, 7, 11}, {8, 9, 12}}, {{1, -8, -11}, {2, -10, -7}, {3, -4, -9}, 
  {4, -5, 8}, {5, -6, -12}, {6, 7, 11}, {9, 10, 12}}, 
 {{1, -8, -11}, {2, -4, 11}, {3, -12, -7}, {4, -5, -10}, {5, -6, -9}, 
  {6, 7, 8}, {9, 10, 12}}, {{1, -8, -11}, {2, -4, 11}, {3, -9, -7}, 
  {4, -5, -10}, {5, -6, -12}, {6, 7, 10}, {8, 9, 12}}, 
 {{1, -7, -10}, {2, -11, -6}, {3, -4, -12}, {4, -5, -8}, {5, 6, 7}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -11, -6}, {3, -4, -12}, 
  {4, -5, 10}, {5, 6, -9}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -7, -10}, {2, -11, -6}, {3, -4, -9}, {4, -5, -8}, {5, 6, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -11, -6}, {3, -4, 10}, 
  {4, -5, -9}, {5, 6, -12}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -7, -10}, {2, -8, -6}, {3, -4, -12}, {4, -5, -11}, {5, 6, -9}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -4, -12}, {3, -11, -6}, 
  {4, -5, -8}, {5, 6, 7}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -7, -10}, {2, -4, -12}, {3, -8, -6}, {4, -5, -11}, {5, 6, -9}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -7, -10}, {2, -4, -12}, {3, 7, -6}, 
  {4, -5, -11}, {5, 6, -8}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -10}, {2, -4, 10}, {3, -11, -6}, {4, -5, -9}, {5, 6, -12}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -7, -10}, {2, 7, -6}, {3, -4, -12}, 
  {4, -5, -11}, {5, 6, -8}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -7, -9}, {2, -4, -12}, {3, -10, -6}, {4, -5, -8}, {5, 6, 7}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -7, -9}, {2, -4, -12}, {3, -10, -6}, 
  {4, -5, 9}, {5, 6, -8}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -7, -9}, {2, -4, -12}, {3, -8, -6}, {4, -5, -11}, {5, 6, 9}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -7, -9}, {2, -4, -8}, {3, -10, -6}, 
  {4, -5, 7}, {5, 6, -11}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -11, 8}, {3, -4, -12}, {4, -5, 11}, {5, -6, -10}, 
  {6, 7, -9}, {9, 10, 12}}, {{1, -7, -8}, {2, -11, 8}, {3, -4, -10}, 
  {4, -5, -9}, {5, -6, -12}, {6, 7, 9}, {10, 11, 12}}, 
 {{1, -7, -8}, {2, -4, 3}, {4, -5, -6}, {5, 6, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -10}, {2, -11, -5}, {3, -4, -9}, 
  {4, 5, -8}, {6, -7, 11}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -6, -10}, {2, -11, -5}, {3, -4, -8}, {4, 5, -7}, {6, 7, -12}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -6, -10}, {2, -11, -5}, {3, -4, -7}, 
  {4, 5, 6}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -6, -10}, {2, -11, -5}, {3, -4, 10}, {4, 5, -9}, {6, -7, -12}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -6, -10}, {2, -9, -5}, {3, -4, -12}, 
  {4, 5, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -6, -10}, {2, -8, -5}, {3, -4, -12}, {4, 5, -9}, {6, -7, 12}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -6, -10}, {2, -7, -5}, {3, -4, -12}, 
  {4, 5, -8}, {6, 7, -11}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -6, -10}, {2, 6, -5}, {3, -4, -12}, {4, 5, -7}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -6, -9}, {2, -4, -12}, {3, -10, -5}, 
  {4, 5, -11}, {6, -7, 10}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -6, -9}, {2, -4, -12}, {3, -10, -5}, {4, 5, -11}, {6, -7, 11}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -6, -9}, {2, -4, -12}, {3, -10, -5}, 
  {4, 5, -11}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -6, -9}, {2, -4, -12}, {3, 6, -5}, {4, 5, -7}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -6, -9}, {2, -4, 9}, {3, -10, -5}, 
  {4, 5, -8}, {6, -7, -12}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -6, -8}, {2, -4, -12}, {3, -7, -5}, {4, 5, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -8}, {2, -4, -7}, {3, -9, -5}, 
  {4, 5, 6}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -12}, {3, -10, 7}, {4, -5, -11}, {5, 6, -8}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -5, -10}, {2, -11, -4}, {3, 4, -12}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -5, -10}, {2, -11, -4}, {3, 4, -12}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -5, -10}, {2, -11, -4}, {3, 4, -12}, 
  {5, -6, 11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -5, -10}, {2, -11, -4}, {3, 4, -12}, {5, -6, 12}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -5, -10}, {2, -9, -4}, {3, 4, 10}, 
  {5, -6, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -5, -10}, {2, -8, -4}, {3, 4, -9}, {5, -6, -11}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -5, -10}, {2, -7, -4}, {3, 4, -8}, 
  {5, -6, -12}, {6, 7, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -10}, {2, -6, -4}, {3, 4, -7}, {5, 6, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -10}, {2, 5, -4}, {3, 4, -6}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -4, -12}, {3, -9, 4}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -5, -8}, {2, -4, -6}, {3, 5, 4}, 
  {6, -7, -12}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -8}, {2, -4, 8}, {3, -7, 4}, {5, -6, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -7}, {2, -4, -12}, {3, -8, 4}, 
  {5, -6, -11}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -5, -7}, {2, -4, -12}, {3, -8, 4}, {5, -6, -10}, {6, 7, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -7}, {2, -4, -12}, {3, -8, 4}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -5, -7}, {2, -4, -12}, {3, -8, 4}, {5, -6, -9}, {6, 7, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -5, -7}, {2, -4, -12}, {3, -8, 4}, 
  {5, -6, -9}, {6, 7, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -7}, {2, -4, -12}, {3, -8, 4}, {5, -6, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -7}, {2, -4, -11}, {3, -8, 4}, 
  {5, -6, 11}, {6, 7, -12}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -6}, {2, -11, -7}, {3, -4, -12}, {4, 5, -8}, {6, 7, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -6}, {2, -10, 6}, {3, -4, -12}, 
  {4, 5, -7}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -4, -12}, {3, -11, -7}, {4, 5, -8}, {6, 7, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -6}, {2, -4, -12}, {3, -9, -8}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -4, -12}, {3, -9, 6}, {4, 5, -7}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, 3}, {4, 5, -7}, 
  {6, 7, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -10}, {2, -11, 3}, {4, -5, -12}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -4, -10}, {2, -11, 3}, {4, -5, -12}, 
  {5, -6, 10}, {6, -7, -9}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -10}, {2, -11, 3}, {4, -5, -12}, {5, -6, 10}, {6, -7, -9}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -4, -10}, {2, -11, 3}, {4, -5, -12}, 
  {5, -6, 11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -4, -10}, {2, -11, 3}, {4, -5, -9}, {5, -6, -8}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -10}, {2, -11, 3}, {4, -5, -9}, 
  {5, -6, -8}, {6, -7, 11}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -4, -10}, {2, -11, 3}, {4, -5, -8}, {5, -6, -7}, {6, 7, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -10}, {2, -11, 3}, {4, -5, -8}, 
  {5, -6, -7}, {6, 7, -12}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -10}, {2, -11, 3}, {4, -5, 11}, {5, -6, -12}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -4, -10}, {2, -11, 3}, {4, -5, 11}, 
  {5, -6, -9}, {6, -7, -8}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -12, -11}, {3, -9, 11}, {4, -5, -10}, {5, -6, 9}, 
  {6, -7, 10}, {7, 8, 12}}, {{1, -4, -8}, {2, -12, -11}, {3, -9, 11}, 
  {4, -5, 12}, {5, -6, -10}, {6, -7, 9}, {7, 8, 10}}, 
 {{1, -4, -8}, {2, -12, -11}, {3, -7, 8}, {4, -5, 11}, {5, -6, -10}, 
  {6, 7, -9}, {9, 10, 12}}, {{1, -4, -8}, {2, -12, -11}, {3, -6, -7}, 
  {4, -5, -10}, {5, 6, -9}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -12, -11}, {3, -5, -6}, {4, 5, -9}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -4, -8}, {2, -12, -11}, {3, 4, -5}, 
  {5, -6, 11}, {6, -7, -10}, {7, 8, -9}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -9, -12}, {3, -7, 8}, {4, -5, -11}, {5, -6, -10}, 
  {6, 7, 9}, {10, 11, 12}}, {{1, -4, -8}, {2, -9, -12}, {3, -6, -7}, 
  {4, -5, -10}, {5, 6, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, -9, -12}, {3, -5, -6}, {4, 5, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -4, -8}, {2, -9, -12}, {3, 4, -5}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, -9, -12}, {3, 9, -10}, {4, -5, -11}, {5, -6, 10}, 
  {6, -7, 11}, {7, 8, 12}}, {{1, -4, -8}, {2, -9, -12}, {3, 9, -10}, 
  {4, -5, 12}, {5, -6, -11}, {6, -7, 10}, {7, 8, 11}}, 
 {{1, -4, -8}, {2, -9, -11}, {3, -12, 11}, {4, -5, -10}, {5, -6, 9}, 
  {6, -7, 10}, {7, 8, 12}}, {{1, -4, -8}, {2, -9, -11}, {3, -12, 11}, 
  {4, -5, 12}, {5, -6, -10}, {6, -7, 9}, {7, 8, 10}}, 
 {{1, -4, -8}, {2, -9, -10}, {3, 9, -12}, {4, -5, -11}, {5, -6, 10}, 
  {6, -7, 11}, {7, 8, 12}}, {{1, -4, -8}, {2, -6, -7}, {3, -12, -11}, 
  {4, -5, -10}, {5, 6, -9}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -6, -7}, {3, -9, -12}, {4, -5, -10}, {5, 6, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -4, -8}, {2, -6, -7}, {3, 4, -5}, 
  {5, 6, -9}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, -5, -6}, {3, -12, -11}, {4, 5, -9}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -4, -8}, {2, -5, -6}, {3, -9, -12}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, -5, -6}, {3, -7, 8}, {4, 5, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -8}, {2, 4, -5}, {3, -12, -11}, 
  {5, -6, 11}, {6, -7, -10}, {7, 8, -9}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, 4, -5}, {3, -9, -12}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -4, -8}, {2, 4, -5}, {3, -6, -7}, 
  {5, 6, -9}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -10, 3}, {4, -5, -6}, {5, 6, -12}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -10, 3}, {4, -5, -6}, 
  {5, 6, -11}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, -11, -10}, {4, -5, -9}, {5, -6, 8}, 
  {6, 7, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -8, -12}, {3, -11, -10}, 
  {4, -5, 11}, {5, -6, -9}, {6, 7, 8}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, -11, -10}, {4, -5, 12}, {5, -6, 10}, 
  {6, 7, -9}, {8, 9, 11}}, {{1, -4, -7}, {2, -5, -6}, {3, -11, -10}, 
  {4, 5, -8}, {6, 7, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, 3, -7}, {4, -5, -12}, {5, 6, -11}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, 3, -7}, {4, -5, -8}, 
  {5, 6, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 3, -7}, {4, -5, 7}, {5, 6, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -11, -7}, {3, 4, -8}, 
  {5, -6, -10}, {6, 7, -12}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -11, -6}, {3, 4, -7}, {5, 6, -10}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -10, 5}, {3, 4, -6}, 
  {6, -7, -12}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, 3, -6}, {4, 5, -12}, {6, -7, -11}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, 3, -6}, {4, 5, -12}, 
  {6, -7, -11}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, 3, -6}, {4, 5, -11}, {6, -7, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, 3, -6}, {4, 5, -11}, 
  {6, -7, -10}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 3, -6}, {4, 5, -10}, {6, -7, -12}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, 3, -6}, {4, 5, -9}, 
  {6, -7, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 3, -6}, {4, 5, -8}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -8}, {3, -11, -7}, 
  {5, -6, -10}, {6, 7, -12}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, 4, -7}, {3, -11, -6}, {5, 6, -10}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, 4, -7}, {3, -10, -6}, 
  {5, 6, -9}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -6}, {3, -9, 5}, {6, -7, -12}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -7, -10}, {2, -11, -6}, {3, -4, -12}, 
  {4, -5, -9}, {5, 6, -8}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -7, -10}, {2, -11, -6}, {3, -4, -8}, {4, -5, 7}, {5, 6, -12}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -7, -10}, {2, -9, -6}, {3, -4, -12}, 
  {4, -5, -11}, {5, 6, 10}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -7, -9}, {2, -10, -6}, {3, -4, -12}, {4, -5, -8}, {5, 6, 7}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -7, -9}, {2, -10, -6}, {3, -4, -12}, 
  {4, -5, 9}, {5, 6, -8}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -7, -9}, {2, -10, -6}, {3, -4, 9}, {4, -5, -8}, {5, 6, -11}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -7, -9}, {2, -4, -12}, {3, 7, -6}, 
  {4, -5, -11}, {5, 6, -8}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -7, -9}, {2, -4, 9}, {3, -10, -6}, {4, -5, -8}, {5, 6, -11}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -7, -9}, {2, 7, -6}, {3, -4, -12}, 
  {4, -5, -11}, {5, 6, -8}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -6, -9}, {2, -10, -5}, {3, -4, -12}, {4, 5, -11}, {6, -7, 10}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -6, -9}, {2, -10, -5}, {3, -4, -12}, 
  {4, 5, -11}, {6, -7, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -6, -9}, {2, -10, -5}, {3, -4, -8}, {4, 5, -7}, {6, 7, -11}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -6, -9}, {2, -10, -5}, {3, -4, -7}, 
  {4, 5, 6}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -6, -9}, {2, -10, -5}, {3, -4, 9}, {4, 5, -8}, {6, -7, -12}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -6, -9}, {2, -8, -5}, {3, -4, -12}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -6, -9}, {2, -7, -5}, {3, -4, -12}, {4, 5, -8}, {6, 7, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -6, -9}, {2, 6, -5}, {3, -4, -12}, 
  {4, 5, -7}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -6, -8}, {2, -4, -12}, {3, -9, -5}, {4, 5, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -6, -8}, {2, -4, -12}, {3, -9, -5}, 
  {4, 5, -11}, {6, -7, -10}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -6, -8}, {2, -4, -12}, {3, -9, -5}, {4, 5, -11}, {6, -7, 9}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -6, -8}, {2, -4, -12}, {3, -9, -5}, 
  {4, 5, -11}, {6, -7, 11}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -6, -8}, {2, -4, -12}, {3, 6, -5}, {4, 5, -7}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -8}, {2, -4, -11}, {3, -9, -5}, 
  {4, 5, -10}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -6, -8}, {2, -4, -11}, {3, -9, -5}, {4, 5, -10}, {6, -7, 11}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -6, -8}, {2, -4, 8}, {3, -9, -5}, 
  {4, 5, -7}, {6, 7, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -10, 7}, {3, -4, -12}, {4, -5, -11}, {5, 6, -8}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -5, -9}, {2, -10, -4}, {3, 4, -12}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -5, -9}, {2, -10, -4}, {3, 4, -12}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -5, -9}, {2, -10, -4}, {3, 4, -12}, 
  {5, -6, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -5, -9}, {2, -10, -4}, {3, 4, -12}, {5, -6, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -5, -9}, {2, -8, -4}, {3, 4, 9}, 
  {5, -6, -12}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -5, -9}, {2, -7, -4}, {3, 4, -8}, {5, -6, -11}, {6, 7, -10}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -5, -9}, {2, -6, -4}, {3, 4, -7}, 
  {5, 6, -10}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -5, -9}, {2, 5, -4}, {3, 4, -6}, {6, -7, -12}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -7}, {2, -4, -11}, {3, -8, 4}, 
  {5, -6, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -7}, {2, -4, -6}, {3, 5, 4}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -7}, {2, -4, 7}, {3, -6, 4}, 
  {5, 6, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -9, 6}, {3, -4, -12}, {4, 5, -7}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, -12}, {3, -8, 6}, 
  {4, 5, -7}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -4, -12}, {3, -7, 4}, {5, 6, -11}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -6}, {2, -4, -12}, {3, -7, 4}, 
  {5, 6, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -4, -12}, {3, -7, 4}, {5, 6, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -6}, {2, -4, -12}, {3, -7, 4}, 
  {5, 6, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -4, -11}, {3, -7, 4}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -6}, {2, -4, -11}, {3, -7, 4}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -4, -10}, {3, -7, 4}, {5, 6, -11}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -9}, {2, -10, 3}, {4, -5, -12}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -9}, {2, -10, 3}, {4, -5, -12}, {5, -6, -11}, {6, -7, 12}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -4, -9}, {2, -10, 3}, {4, -5, -12}, 
  {5, -6, 9}, {6, -7, -8}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -9}, {2, -10, 3}, {4, -5, -11}, {5, -6, -12}, {6, -7, 11}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -4, -9}, {2, -10, 3}, {4, -5, -11}, 
  {5, -6, 9}, {6, -7, -8}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -4, -9}, {2, -10, 3}, {4, -5, -11}, {5, -6, 10}, {6, -7, -12}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -9}, {2, -10, 3}, {4, -5, -8}, 
  {5, -6, -7}, {6, 7, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -9}, {2, -10, 3}, {4, -5, -8}, {5, -6, -7}, {6, 7, -11}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -9}, {2, -10, 3}, {4, -5, 10}, 
  {5, -6, -12}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -8}, {2, -9, -10}, {3, 9, -12}, {4, -5, 12}, {5, -6, -11}, 
  {6, -7, 10}, {7, 8, 11}}, {{1, -4, -8}, {2, -7, 8}, {3, -12, -11}, 
  {4, -5, 11}, {5, -6, -10}, {6, 7, -9}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -7, 8}, {3, -9, -12}, {4, -5, -11}, {5, -6, -10}, 
  {6, 7, 9}, {10, 11, 12}}, {{1, -4, -8}, {2, -7, 8}, {3, -5, -6}, 
  {4, 5, -12}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -12, -11}, {3, -8, 11}, {4, -5, -10}, {5, -6, -9}, 
  {6, 7, 12}, {8, 9, 10}}, {{1, -4, -7}, {2, -12, -11}, {3, -8, 11}, 
  {4, -5, 12}, {5, -6, -10}, {6, 7, -9}, {8, 9, 10}}, 
 {{1, -4, -7}, {2, -11, -10}, {3, -8, -12}, {4, -5, -9}, {5, -6, 8}, 
  {6, 7, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -11, -10}, {3, -8, -12}, 
  {4, -5, -9}, {5, -6, 12}, {6, 7, 10}, {8, 9, 11}}, 
 {{1, -4, -7}, {2, -11, -10}, {3, -8, -12}, {4, -5, 8}, {5, -6, 11}, 
  {6, 7, -9}, {9, 10, 12}}, {{1, -4, -7}, {2, -11, -10}, {3, -8, -12}, 
  {4, -5, 10}, {5, -6, -9}, {6, 7, 12}, {8, 9, 11}}, 
 {{1, -4, -7}, {2, -11, -10}, {3, -8, -12}, {4, -5, 11}, {5, -6, -9}, 
  {6, 7, 8}, {9, 10, 12}}, {{1, -4, -7}, {2, -11, -10}, {3, -8, -12}, 
  {4, -5, 12}, {5, -6, 10}, {6, 7, -9}, {8, 9, 11}}, 
 {{1, -4, -7}, {2, -11, -10}, {3, -6, 7}, {4, -5, -12}, {5, 6, -8}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -11, -10}, {3, -5, -6}, 
  {4, 5, -8}, {6, 7, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -11, -10}, {3, 4, -5}, {5, -6, -12}, {6, 7, -8}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -10, -9}, {3, -8, -12}, 
  {4, -5, 8}, {5, -6, -11}, {6, 7, 9}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -10, -9}, {3, 4, -5}, {5, -6, -12}, {6, 7, -8}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, -12}, {3, -11, -10}, 
  {4, -5, -9}, {5, -6, 12}, {6, 7, 10}, {8, 9, 11}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, -11, -10}, {4, -5, 8}, {5, -6, 11}, 
  {6, 7, -9}, {9, 10, 12}}, {{1, -4, -7}, {2, -8, -12}, {3, -11, -10}, 
  {4, -5, 10}, {5, -6, -9}, {6, 7, 12}, {8, 9, 11}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, -10, -9}, {4, -5, 8}, {5, -6, -11}, 
  {6, 7, 9}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, -12}, {3, -6, 7}, 
  {4, -5, -10}, {5, 6, -11}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, -6, 7}, {4, -5, -9}, {5, 6, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, -12}, {3, -5, -6}, 
  {4, 5, -11}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, 4, -5}, {5, -6, -10}, {6, 7, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -8, -12}, {3, 4, -5}, 
  {5, -6, -9}, {6, 7, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, 8, -9}, {4, -5, -11}, {5, -6, -10}, 
  {6, 7, 12}, {9, 10, 11}}, {{1, -4, -7}, {2, -8, -12}, {3, 8, -9}, 
  {4, -5, -10}, {5, -6, 9}, {6, 7, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -8, -12}, {3, 8, -9}, {4, -5, -10}, {5, -6, 12}, 
  {6, 7, -11}, {9, 10, 11}}, {{1, -4, -7}, {2, -8, -12}, {3, 8, -9}, 
  {4, -5, 12}, {5, -6, -11}, {6, 7, -10}, {9, 10, 11}}, 
 {{1, -4, -7}, {2, -8, -11}, {3, -12, 11}, {4, -5, -10}, {5, -6, -9}, 
  {6, 7, 12}, {8, 9, 10}}, {{1, -4, -7}, {2, -8, -11}, {3, -12, 11}, 
  {4, -5, -9}, {5, -6, 8}, {6, 7, -10}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -8, -11}, {3, -12, 11}, {4, -5, -9}, {5, -6, 12}, 
  {6, 7, -10}, {8, 9, 10}}, {{1, -4, -7}, {2, -8, -11}, {3, -12, 11}, 
  {4, -5, 12}, {5, -6, -10}, {6, 7, -9}, {8, 9, 10}}, 
 {{1, -4, -7}, {2, -8, -11}, {3, -6, 7}, {4, -5, 11}, {5, 6, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -7}, {2, -8, -11}, {3, -5, -6}, 
  {4, 5, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -8, -11}, {3, 4, -5}, {5, -6, 11}, {6, 7, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -7}, {2, -8, -9}, {3, -6, 7}, 
  {4, -5, -12}, {5, 6, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -8, -9}, {3, -5, -6}, {4, 5, 8}, {6, 7, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, -9}, {3, 8, -12}, 
  {4, -5, -11}, {5, -6, -10}, {6, 7, 12}, {9, 10, 11}}, 
 {{1, -4, -7}, {2, -8, -9}, {3, 8, -12}, {4, -5, 12}, {5, -6, -11}, 
  {6, 7, -10}, {9, 10, 11}}, {{1, -4, -7}, {2, -6, 7}, {3, -11, -10}, 
  {4, -5, -12}, {5, 6, -8}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -5, -6}, {3, -8, -12}, {4, 5, -11}, {6, 7, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -5, -6}, {3, -8, -11}, 
  {4, 5, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -5, -6}, {3, -8, -9}, {4, 5, 8}, {6, 7, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, 4, -5}, {3, -11, -10}, 
  {5, -6, -12}, {6, 7, -8}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, 4, -5}, {3, -10, -9}, {5, -6, -12}, {6, 7, -8}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, 4, -5}, {3, -8, -12}, 
  {5, -6, -10}, {6, 7, -11}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, 4, -5}, {3, -8, -11}, {5, -6, 11}, {6, 7, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -7}, {2, 4, -5}, {3, -8, -9}, 
  {5, -6, -12}, {6, 7, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -11, -10}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -11, -10}, 
  {4, -5, -8}, {5, 6, 7}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -10, -9}, {4, -5, -11}, {5, 6, 10}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -10, -9}, 
  {4, -5, -8}, {5, 6, 7}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -10, -9}, {4, -5, 9}, {5, 6, -8}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -10, -9}, 
  {4, -5, 10}, {5, 6, -11}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -9, -8}, {4, -5, 8}, {5, 6, 7}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -11}, {3, -10, -9}, 
  {4, -5, 11}, {5, 6, -12}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -4, -5}, {2, -10, -6}, {3, 4, -7}, {5, 6, -9}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -9, 5}, {3, 4, -6}, 
  {6, -7, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 3, -6}, {4, 5, -12}, {6, -7, -10}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, 3, -6}, {4, 5, -12}, 
  {6, -7, 12}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, 3, -6}, {4, 5, -7}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, 4, -7}, {3, -9, -6}, 
  {5, 6, -8}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -6}, {3, -8, 5}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -7, -9}, {2, -10, -6}, {3, -4, -8}, 
  {4, -5, 7}, {5, 6, -11}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -7, -9}, {2, -8, -6}, {3, -4, -12}, {4, -5, -11}, {5, 6, 9}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -6, -9}, {2, -10, -5}, {3, -4, -12}, 
  {4, 5, -11}, {6, -7, 12}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -6, -8}, {2, -9, -5}, {3, -4, -12}, {4, 5, -11}, {6, -7, -10}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -6, -8}, {2, -9, -5}, {3, -4, -12}, 
  {4, 5, -11}, {6, -7, 9}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -6, -8}, {2, -9, -5}, {3, -4, -12}, {4, 5, -11}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -6, -8}, {2, -9, -5}, {3, -4, -11}, 
  {4, 5, -10}, {6, -7, -12}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -6, -8}, {2, -9, -5}, {3, -4, -7}, {4, 5, 6}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -8}, {2, -9, -5}, {3, -4, 8}, 
  {4, 5, -7}, {6, 7, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -8}, {2, -7, -5}, {3, -4, -12}, {4, 5, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -8}, {2, 6, -5}, {3, -4, -12}, 
  {4, 5, -7}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -4, -8}, {3, 6, -5}, {4, 5, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, -4, 7}, {3, -8, -5}, 
  {4, 5, 6}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -8}, {2, -9, -4}, {3, 4, -12}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 9}, {10, 11, 12}}, {{1, -5, -8}, {2, -9, -4}, {3, 4, -12}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -9, -4}, {3, 4, -12}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -5, -8}, {2, -9, -4}, {3, 4, -12}, 
  {5, -6, -10}, {6, -7, 12}, {7, 8, -11}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -9, -4}, {3, 4, -12}, {5, -6, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -5, -8}, {2, -9, -4}, {3, 4, -12}, 
  {5, -6, 12}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -5, -8}, {2, -7, -4}, {3, 4, 8}, {5, -6, -12}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -8}, {2, -6, -4}, {3, 4, -7}, 
  {5, 6, -9}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -8}, {2, 5, -4}, {3, 4, -6}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -8, 6}, {3, -4, -12}, 
  {4, 5, -7}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -4, -12}, {3, -7, 4}, {5, 6, 12}, {7, -8, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -5, -6}, {2, -4, -10}, {3, -7, 4}, 
  {5, 6, -12}, {7, -8, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -4, -8}, {3, -7, 4}, {5, 6, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -8}, {2, -9, 3}, {4, -5, -12}, 
  {5, -6, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, -9, 3}, {4, -5, -12}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -8}, {2, -9, 3}, {4, -5, -11}, 
  {5, -6, -12}, {6, -7, 11}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -9, 3}, {4, -5, -11}, {5, -6, -10}, {6, -7, 9}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -4, -8}, {2, -9, 3}, {4, -5, -11}, 
  {5, -6, -10}, {6, -7, 11}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -4, -8}, {2, -9, 3}, {4, -5, -10}, {5, -6, -11}, {6, -7, -12}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -8}, {2, -9, 3}, {4, -5, -10}, 
  {5, -6, 9}, {6, -7, -12}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -8}, {2, -9, 3}, {4, -5, 9}, {5, -6, -12}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -4, -7}, {2, -6, 7}, {3, -12, -11}, 
  {4, -5, 11}, {5, 6, -8}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -7}, {2, -6, 7}, {3, -8, -12}, {4, -5, -10}, {5, 6, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -7}, {2, -6, 7}, {3, -8, -12}, 
  {4, -5, -9}, {5, 6, -10}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -6, 7}, {3, -8, -9}, {4, -5, -12}, {5, 6, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -12, -11}, {3, -7, -10}, 
  {4, -5, 11}, {5, 6, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -12, -11}, {3, -7, 11}, {4, -5, -10}, {5, 6, -9}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -4, -6}, {2, -12, -11}, {3, -7, 11}, 
  {4, -5, -9}, {5, 6, -8}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -12, -11}, {3, -5, 6}, {4, 5, -7}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, -11, -10}, {3, -7, -12}, 
  {4, -5, -9}, {5, 6, -8}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -11, -10}, {3, -7, -12}, {4, -5, -9}, {5, 6, 10}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -6}, {2, -11, -10}, {3, -7, -12}, 
  {4, -5, -8}, {5, 6, -9}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -11, -10}, {3, -7, -12}, {4, -5, -8}, {5, 6, 7}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, -11, -10}, {3, -7, -12}, 
  {4, -5, 7}, {5, 6, -8}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -11, -10}, {3, -7, -12}, {4, -5, 10}, {5, 6, -9}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -6}, {2, -11, -10}, {3, -7, 10}, 
  {4, -5, -12}, {5, 6, 11}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -11, -10}, {3, -7, 10}, {4, -5, 11}, {5, 6, -12}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -4, -6}, {2, -11, -10}, {3, -5, 6}, 
  {4, 5, -7}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -11, -10}, {3, 4, -5}, {5, 6, -7}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, -10, -9}, {3, -7, -12}, 
  {4, -5, -11}, {5, 6, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -10, -9}, {3, -7, -12}, {4, -5, -8}, {5, 6, 7}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -10, -9}, {3, -7, -12}, 
  {4, -5, -8}, {5, 6, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -10, -9}, {3, -7, -12}, {4, -5, 7}, {5, 6, -8}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -10, -9}, {3, -7, -12}, 
  {4, -5, 9}, {5, 6, -8}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -10, -9}, {3, -7, -12}, {4, -5, 10}, {5, 6, -11}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -6}, {2, -10, -9}, {3, -7, -11}, 
  {4, -5, -12}, {5, 6, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -10, -9}, {3, -7, -11}, {4, -5, 11}, {5, 6, -12}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -4, -6}, {2, -10, -9}, {3, -5, 6}, 
  {4, 5, -7}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -10, -9}, {3, 4, -5}, {5, 6, -7}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -8, -9}, {3, -7, -12}, 
  {4, -5, 8}, {5, 6, 7}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -8, -9}, {3, -5, 6}, {4, 5, -7}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -11, -10}, 
  {4, -5, -9}, {5, 6, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -11, -10}, {4, -5, -8}, {5, 6, -9}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -11, -10}, 
  {4, -5, 7}, {5, 6, -8}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -11, -10}, {4, -5, 10}, {5, 6, -9}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -10, -9}, 
  {4, -5, -8}, {5, 6, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -10, -9}, {4, -5, 7}, {5, 6, -8}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -9, -8}, 
  {4, -5, 7}, {5, 6, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -8, -9}, {4, -5, 8}, {5, 6, 7}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -5, 6}, 
  {4, 5, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, -5, 6}, {4, 5, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, -5, 6}, 
  {4, 5, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, 4, -5}, {5, 6, -11}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, 4, -5}, 
  {5, 6, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, 4, -5}, {5, 6, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, 4, -5}, 
  {5, 6, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -12}, {3, 7, -8}, {4, -5, -11}, {5, 6, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, -12}, {3, 7, -8}, 
  {4, -5, -10}, {5, 6, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -11}, {3, -12, 11}, {4, -5, -10}, {5, 6, -9}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -4, -6}, {2, -7, -11}, {3, -12, 11}, 
  {4, -5, -9}, {5, 6, -8}, {7, 8, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, -11}, {3, -10, -9}, {4, -5, -12}, {5, 6, 11}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -4, -6}, {2, -7, -11}, {3, 7, -8}, 
  {4, -5, -12}, {5, 6, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, -11}, {3, 7, -8}, {4, -5, 11}, {5, 6, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, -10}, {3, -12, -11}, 
  {4, -5, 11}, {5, 6, 10}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -7, -10}, {3, -11, 10}, {4, -5, -12}, {5, 6, 11}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -4, -6}, {2, -7, -10}, {3, -11, 10}, 
  {4, -5, 11}, {5, 6, -12}, {7, -8, -9}, {8, 9, 12}}, 
 {{1, -4, -6}, {2, -7, -10}, {3, 4, -5}, {5, 6, -11}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -8}, {3, 7, -12}, 
  {4, -5, -11}, {5, 6, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, -8}, {3, 7, -12}, {4, -5, -10}, {5, 6, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, -8}, {3, 7, -11}, 
  {4, -5, -12}, {5, 6, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, -8}, {3, 7, -11}, {4, -5, 11}, {5, 6, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, -5, 6}, {3, -11, -10}, 
  {4, 5, -7}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -5, 6}, {3, -10, -9}, {4, 5, -7}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -5, 6}, {3, -9, -8}, 
  {4, 5, -7}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 4, -5}, {3, -11, -10}, {5, 6, -7}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, 4, -5}, {3, -10, -9}, 
  {5, 6, -7}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 4, -5}, {3, -9, -8}, {5, 6, -7}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, 4, -5}, {3, -7, -12}, 
  {5, 6, -11}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, 4, -5}, {3, -7, -12}, {5, 6, -10}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -6}, {2, 4, -5}, {3, -7, -12}, 
  {5, 6, -9}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 4, -5}, {3, -7, -10}, {5, 6, -11}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, -9, -6}, {3, 4, -7}, 
  {5, 6, -8}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -8, 5}, {3, 4, -6}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -10, -9}, 
  {4, 5, -11}, {6, -7, 11}, {7, -8, 10}, {8, 9, 12}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -9, -8}, {4, 5, -11}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -9, -8}, 
  {4, 5, -10}, {6, -7, -11}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -8, -7}, {4, 5, -11}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -8, -7}, 
  {4, 5, -10}, {6, 7, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -8, -7}, {4, 5, -9}, {6, 7, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -8, -7}, 
  {4, 5, 8}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -11}, {3, -10, -9}, {4, 5, -12}, {6, -7, 10}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -4, -5}, {2, -6, -11}, {3, -9, -8}, 
  {4, 5, -12}, {6, -7, -10}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -11}, {3, -9, -8}, {4, 5, -12}, {6, -7, -10}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, -11}, {3, -8, -7}, 
  {4, 5, -12}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -11}, {3, -8, -7}, {4, 5, -12}, {6, 7, -10}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, -10}, {3, -9, -8}, 
  {4, 5, -11}, {6, -7, 9}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -10}, {3, -8, -7}, {4, 5, -12}, {6, 7, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -10}, {3, -8, -7}, 
  {4, 5, -11}, {6, 7, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, 4, -6}, {3, -7, 5}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -8}, {2, -9, -5}, {3, -4, -12}, 
  {4, 5, -11}, {6, -7, -10}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -6, -8}, {2, -9, -5}, {3, -4, -11}, {4, 5, -10}, {6, -7, 11}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -5, -7}, {2, -8, -4}, {3, 4, -12}, 
  {5, -6, -11}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -5, -7}, {2, -8, -4}, {3, 4, -12}, {5, -6, -10}, {6, 7, -11}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -7}, {2, -8, -4}, {3, 4, -12}, 
  {5, -6, -10}, {6, 7, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -5, -7}, {2, -8, -4}, {3, 4, -12}, {5, -6, -9}, {6, 7, -10}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -5, -7}, {2, -8, -4}, {3, 4, -12}, 
  {5, -6, -9}, {6, 7, 8}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -7}, {2, -8, -4}, {3, 4, -12}, {5, -6, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -5, -7}, {2, -8, -4}, {3, 4, -11}, 
  {5, -6, -12}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -5, -7}, {2, -8, -4}, {3, 4, -11}, {5, -6, 11}, {6, 7, -12}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -7}, {2, -6, -4}, {3, 4, 7}, 
  {5, 6, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -7}, {2, 5, -4}, {3, 4, -6}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, 3}, {4, -5, -12}, 
  {5, -6, -11}, {6, 7, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -7}, {2, -8, 3}, {4, -5, -12}, {5, -6, -9}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, 3}, {4, -5, -11}, 
  {5, -6, -10}, {6, 7, -12}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -7}, {2, -8, 3}, {4, -5, -11}, {5, -6, -10}, {6, 7, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, 3}, {4, -5, -10}, 
  {5, -6, -12}, {6, 7, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -7}, {2, -8, 3}, {4, -5, -10}, {5, -6, -9}, {6, 7, -11}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, 3}, {4, -5, -9}, 
  {5, -6, -11}, {6, 7, -10}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -7}, {2, -8, 3}, {4, -5, -9}, {5, -6, 8}, {6, 7, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -7}, {2, -8, 3}, {4, -5, 8}, 
  {5, -6, -12}, {6, 7, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -9, -8}, {3, -7, -12}, {4, -5, 7}, {5, 6, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -9, -8}, {3, -7, -12}, 
  {4, -5, 8}, {5, 6, 7}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -9, -8}, {3, -5, 6}, {4, 5, -7}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -9, -8}, {3, 4, -5}, 
  {5, 6, -7}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, -8}, {3, -5, 6}, {4, 5, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -5, 6}, {3, -12, -11}, 
  {4, 5, -7}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -5, 6}, {3, -8, -9}, {4, 5, -7}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -5, 6}, {3, -7, -12}, 
  {4, 5, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -6}, {2, -5, 6}, {3, -7, -12}, {4, 5, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -4, -6}, {2, -5, 6}, {3, -7, -12}, 
  {4, 5, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, 4, -5}, {3, -8, -7}, {5, 6, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, 4, -5}, {3, -7, -12}, 
  {5, 6, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -11, -10}, {3, -6, -12}, {4, 5, 11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -4, -5}, {2, -11, -10}, {3, -6, -12}, 
  {4, 5, 12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -4, -5}, {2, -11, -10}, {3, -6, -9}, {4, 5, -12}, {6, -7, -8}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -11, -10}, {3, -6, -9}, 
  {4, 5, 11}, {6, -7, -8}, {7, 8, -12}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -11, -10}, {3, -6, 10}, {4, 5, -12}, {6, -7, -9}, 
  {7, -8, 11}, {8, 9, 12}}, {{1, -4, -5}, {2, -11, -10}, {3, -6, 10}, 
  {4, 5, -12}, {6, -7, -9}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -5}, {2, -10, -9}, {3, -6, -12}, {4, 5, -11}, {6, -7, 11}, 
  {7, -8, 10}, {8, 9, 12}}, {{1, -4, -5}, {2, -10, -9}, {3, -6, -12}, 
  {4, 5, -8}, {6, -7, -11}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -10, -9}, {3, -6, -12}, {4, 5, -7}, {6, 7, -8}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -10, -9}, {3, -6, -12}, 
  {4, 5, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -5}, {2, -10, -9}, {3, -6, -12}, {4, 5, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -4, -5}, {2, -10, -9}, {3, -6, -11}, 
  {4, 5, -12}, {6, -7, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -5}, {2, -10, -9}, {3, -6, -11}, {4, 5, -12}, {6, -7, 10}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -4, -5}, {2, -10, -9}, {3, -6, -7}, 
  {4, 5, 6}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -10, -9}, {3, -6, 9}, {4, 5, -12}, {6, -7, -8}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -10, -9}, {3, -6, 9}, 
  {4, 5, -11}, {6, -7, -8}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -9, -8}, {3, -6, -12}, {4, 5, -11}, {6, -7, 11}, 
  {7, 8, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -9, -8}, {3, -6, -12}, 
  {4, 5, -10}, {6, -7, -11}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -9, -8}, {3, -6, -12}, {4, 5, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -4, -5}, {2, -9, -8}, {3, -6, -12}, 
  {4, 5, 12}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -9, -8}, {3, -6, -11}, {4, 5, -12}, {6, -7, -10}, 
  {7, 8, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -9, -8}, {3, -6, -11}, 
  {4, 5, -12}, {6, -7, -10}, {7, 8, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -9, -8}, {3, -6, -10}, {4, 5, -12}, {6, -7, 9}, 
  {7, 8, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -9, -8}, {3, -6, -10}, 
  {4, 5, -11}, {6, -7, 9}, {7, 8, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -8, -7}, {3, -6, -12}, {4, 5, -10}, {6, 7, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, -8, -7}, {3, -6, -12}, 
  {4, 5, -9}, {6, 7, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -8, -7}, {3, -6, -11}, {4, 5, -12}, {6, 7, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -8, -7}, {3, -6, -10}, 
  {4, 5, -12}, {6, 7, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -7, -8}, {3, -6, -12}, {4, 5, -11}, {6, 7, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -7, -8}, {3, -6, -12}, 
  {4, 5, 12}, {6, 7, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -7, 5}, {3, 4, -6}, {6, 7, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -11, -10}, 
  {4, 5, -9}, {6, -7, 11}, {7, -8, 12}, {8, 9, 10}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -11, -10}, {4, 5, -8}, {6, -7, 11}, 
  {7, 8, -9}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -11, -10}, 
  {4, 5, -7}, {6, 7, -8}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -11, -10}, {4, 5, 11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -10, -9}, 
  {4, 5, -8}, {6, -7, -11}, {7, 8, 9}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -10, -9}, {4, 5, -7}, {6, 7, -8}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -10, -9}, 
  {4, 5, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -10, -9}, {4, 5, 12}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -4, -5}, {2, -6, -12}, {3, -9, -10}, 
  {4, 5, 10}, {6, -7, -11}, {7, -8, 12}, {8, 9, 11}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -9, -8}, {4, 5, -7}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -9, -8}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -9, -8}, {4, 5, 12}, {6, -7, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, -12}, {3, -8, -9}, 
  {4, 5, 9}, {6, -7, -11}, {7, 8, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -8, -7}, {4, 5, 12}, {6, 7, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, -12}, {3, -7, -8}, 
  {4, 5, -11}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -7, -8}, {4, 5, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -11}, {3, -10, -9}, 
  {4, 5, -12}, {6, -7, 10}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -5}, {2, -6, -11}, {3, -8, -9}, {4, 5, -12}, {6, -7, -10}, 
  {7, 8, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, -11}, {3, -7, -8}, 
  {4, 5, -12}, {6, 7, -10}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -11}, {3, 6, -7}, {4, 5, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, -11}, {3, 6, -7}, 
  {4, 5, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, -10}, {3, -12, -11}, {4, 5, 12}, {6, -7, -9}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -4, -5}, {2, -6, -10}, {3, -11, 10}, 
  {4, 5, -12}, {6, -7, -9}, {7, -8, 11}, {8, 9, 12}}, 
 {{1, -4, -5}, {2, -6, -10}, {3, -11, 10}, {4, 5, -12}, {6, -7, -9}, 
  {7, -8, 12}, {8, 9, 11}}, {{1, -4, -5}, {2, -6, -10}, {3, -9, -8}, 
  {4, 5, -12}, {6, -7, 9}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -10}, {3, -7, -8}, {4, 5, -12}, {6, 7, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -10}, {3, 6, -7}, 
  {4, 5, -12}, {7, -8, -9}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -10}, {3, 6, -7}, {4, 5, -11}, {7, -8, -9}, 
  {8, 9, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -9}, {3, -11, -10}, 
  {4, 5, -12}, {6, -7, -8}, {7, 8, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -9}, {3, -11, -10}, {4, 5, 11}, {6, -7, -8}, 
  {7, 8, -12}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, -9}, {3, -10, 9}, 
  {4, 5, -12}, {6, -7, -8}, {7, 8, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -9}, {3, -10, 9}, {4, 5, -11}, {6, -7, -8}, 
  {7, 8, -12}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -7}, {3, -11, -10}, 
  {4, 5, 6}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -6, -7}, {3, -10, -9}, {4, 5, 6}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -7}, {3, -9, -8}, 
  {4, 5, 6}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, -7}, {3, 6, -11}, {4, 5, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, -7}, {3, 6, -11}, 
  {4, 5, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, -7}, {3, 6, -10}, {4, 5, -12}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -7}, {3, 6, -10}, 
  {4, 5, -11}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -6, -7}, {2, -8, -5}, {3, -4, 7}, {4, 5, 6}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -6, -7}, {2, 6, -5}, {3, -4, -8}, 
  {4, 5, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -7, -4}, {3, 4, -12}, {5, 6, -11}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -5, -6}, {2, -7, -4}, {3, 4, -12}, 
  {5, 6, -10}, {7, -8, -11}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -7, -4}, {3, 4, -12}, {5, 6, -9}, {7, -8, -11}, 
  {8, 9, -10}, {10, 11, 12}}, {{1, -5, -6}, {2, -7, -4}, {3, 4, -12}, 
  {5, 6, -8}, {7, 8, -9}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -7, -4}, {3, 4, -11}, {5, 6, -12}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -5, -6}, {2, -7, -4}, {3, 4, -11}, 
  {5, 6, -12}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -5, -6}, {2, -7, -4}, {3, 4, -10}, {5, 6, -12}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -5, -6}, {2, -7, -4}, {3, 4, -10}, 
  {5, 6, -11}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -8, -7}, {3, 4, -5}, {5, 6, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, 3}, {4, -5, -12}, 
  {5, 6, -11}, {7, -8, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, 3}, {4, -5, -11}, {5, 6, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, 3}, {4, -5, -11}, 
  {5, 6, -10}, {7, -8, -12}, {8, -9, 11}, {9, 10, 12}}, 
 {{1, -4, -6}, {2, -7, 3}, {4, -5, -10}, {5, 6, -11}, {7, -8, -12}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -6}, {2, -7, 3}, {4, -5, -10}, 
  {5, 6, -9}, {7, -8, -12}, {8, 9, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, 3}, {4, -5, -9}, {5, 6, -10}, {7, -8, -12}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, 3}, {4, -5, -9}, 
  {5, 6, -8}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, 3}, {4, -5, -8}, {5, 6, -9}, {7, 8, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -7, 3}, {4, -5, -8}, 
  {5, 6, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -6}, {2, -7, 3}, {4, -5, 7}, {5, 6, -8}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -6}, {2, -5, 6}, {3, -7, -8}, 
  {4, 5, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -9, -8}, {3, -6, -12}, {4, 5, -7}, {6, 7, 8}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -9, -8}, {3, -6, -7}, 
  {4, 5, 6}, {7, 8, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -8, -9}, {3, -6, -12}, {4, 5, 9}, {6, -7, -11}, 
  {7, 8, -10}, {10, 11, 12}}, {{1, -4, -5}, {2, -8, -7}, {3, -6, -12}, 
  {4, 5, -11}, {6, 7, 11}, {8, -9, -10}, {9, 10, 12}}, 
 {{1, -4, -5}, {2, -8, -7}, {3, -6, -12}, {4, 5, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -8, -7}, {3, -6, -12}, 
  {4, 5, 12}, {6, 7, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -8, -7}, {3, -6, -11}, {4, 5, -12}, {6, 7, -10}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, -8, -7}, {3, -6, -10}, 
  {4, 5, -11}, {6, 7, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -7, -8}, {3, -6, -12}, {4, 5, 8}, {6, 7, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -12}, {3, -11, -10}, 
  {4, 5, 12}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -4, -5}, {2, -6, -12}, {3, -8, -9}, {4, 5, 12}, {6, -7, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, -12}, {3, -7, -8}, 
  {4, 5, 12}, {6, 7, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, -8}, {3, 6, -7}, {4, 5, 7}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -7}, {3, -8, 7}, 
  {4, 5, 6}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -5, -6}, {2, -7, -4}, {3, 4, -12}, {5, 6, 12}, {7, -8, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -5, -6}, {2, -7, -4}, {3, 4, -8}, 
  {5, 6, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -8, -7}, {3, -6, 7}, {4, 5, 6}, {8, -9, -12}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, -7}, {3, 6, -8}, 
  {4, 5, 7}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, 3}, {4, 5, -12}, {6, -7, -11}, {7, -8, -10}, 
  {8, -9, 11}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, 3}, {4, 5, -12}, 
  {6, -7, -11}, {7, -8, -10}, {8, -9, 12}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, 3}, {4, 5, -12}, {6, -7, -10}, {7, -8, -9}, 
  {8, 9, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, 3}, {4, 5, -12}, 
  {6, -7, 12}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -4, -5}, {2, -6, 3}, {4, 5, -11}, {6, -7, -12}, {7, -8, 11}, 
  {8, -9, -10}, {9, 10, 12}}, {{1, -4, -5}, {2, -6, 3}, {4, 5, -11}, 
  {6, -7, -10}, {7, -8, -9}, {8, 9, -12}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, 3}, {4, 5, -10}, {6, -7, -12}, {7, -8, -11}, 
  {8, -9, 12}, {9, 10, 11}}, {{1, -4, -5}, {2, -6, 3}, {4, 5, -9}, 
  {6, -7, -12}, {7, -8, -11}, {8, 9, -10}, {10, 11, 12}}, 
 {{1, -4, -5}, {2, -6, 3}, {4, 5, -8}, {6, -7, -12}, {7, 8, -9}, 
  {9, -10, -11}, {10, 11, 12}}, {{1, -4, -5}, {2, -6, 3}, {4, 5, -7}, 
  {6, 7, -8}, {8, -9, -12}, {9, -10, -11}, {10, 11, 12}}}


==> anc/Tests/Sg1m21/results.m <==
{0.07363416032
,
0.1099852775
,
0.1301547431
,
0.1888094379
,
0.1041080099
,
0.1099805009
,
0.1099685295
,
0.1099916369
,
0.07365291983
,
0.1099922174
,
0.1099914514
,
0.109975817
,
0.06212901333
,
0.06730825684
,
0.07363579932
,
0.0736287414
,
0.06801879415
,
0.1041076851
,
0.1099735546
,
0.1099743216
,
0.08152344592
,
0.1301314587
,
0.1301384068
,
0.1301515783
,
0.1888360777
,
0.1200809212
,
0.1888200495
,
0.1289427307
,
0.3335787627
,
0.4481587555
,
0.104131319
,
0.1099804615
,
0.07364691497
,
0.1099903563
,
0.1625590204
,
0.1289510124
,
0.1888065054
,
0.1200753914
,
0.06212032533
,
0.06379407725
,
0.06731425586
,
0.07363969874
,
0.07364351711
,
0.0736463759
,
0.06211598804
,
0.06212832537
,
0.06730222607
,
0.0621225286
,
0.06211766107
,
0.06730677309
,
0.0680171504
,
0.0736357851
,
0.1289462312
,
0.0743774731
,
0.07437418163
,
0.08150974415
,
0.08150824643
,
0.08151719561
,
0.1200834116
,
0.1888263586
,
0.1123055459
,
0.1123060082
,
0.1200799419
,
0.09405659952
,
0.1099992644
,
0.4483572278
,
0.3335541961
,
0.3335220915
,
0.1668011296
,
0.3335287655
,
0.2240578895
,
0.4481459888
,
0.068018069
,
0.06379200379
,
0.07362602441
,
0.1805510383
,
0.07365132966
,
0.07364030844
,
0.1098591331
,
0.073643309
,
0.09406385423
,
0.128951364
,
0.180560618
,
0.1301095003
,
0.130132097
,
0.1300952958
,
0.1625451707
,
0.1888191768
,
0.188840257
,
0.1888162409
,
0.2928689255
,
0.08790469976
,
0.08790559881
,
0.1122902622
,
0.1201120807
,
0.12011425
,
0.1200776464
,
0.1384879336
,
0.06379935168
,
0.06379678396
,
0.0673062419
,
0.0621230208
,
0.06212796338
,
0.06211617791
,
0.0637920916
,
0.06730895163
,
0.06211345771
,
0.0621284066
,
0.06730226793
,
0.07363531412
,
0.06801487858
,
0.07363515305
,
0.0621261515
,
0.06802222419
,
0.09408069552
,
0.08151916536
,
0.08151892884
,
0.07436120631
,
0.07436539473
,
0.1123179526
,
0.112326548
,
0.1201037077
,
0.1200738877
,
0.1200721834
,
0.0736419669
,
0.08152487528
,
0.081529343
,
0.06213276567
,
0.06212831004
,
0.07366132513
,
0.07364489168
,
0.07363084067
,
0.2241285466
,
0.16677804
,
0.1667644171
,
0.4481265384
,
0.7817071515
,
0.166783593
,
0.1667744014
,
0.2240679547
,
0.2241048802
,
0.06379202124
,
0.1098665815
,
0.08152237368
,
0.06212224074
,
0.06800810801
,
0.07363287342
,
0.1098613815
,
0.1299031409
,
0.06800235111
,
0.1098637892
,
0.07363487612
,
0.1098613722
,
0.3909246472
,
0.2276521356
,
0.07363503895
,
0.09406211285
,
0.129910203
,
0.3908839242
,
0.1805712896
,
0.1625220667
,
0.1300949365
,
0.1805609665
,
0.1805241318
,
0.1805451891
,
0.1041084857
,
0.1888079761
,
0.1099499339
,
0.1887983013
,
0.1887798795
,
0.2928617862
,
0.07363446211
,
0.09407278353
,
0.08790124161
,
0.08789654412
,
0.1385319115
,
0.1123029659
,
0.0878959615
,
0.08790253438
,
0.08791685881
,
0.08790001704
,
0.1384884365
,
0.1385211917
,
0.1384778355
,
0.1384939758
,
0.1122958306
,
0.1384740487
,
0.1384942477
,
0.06731182464
,
0.07364177224
,
0.07364312621
,
0.07364672769
,
0.0736507907
,
0.08153111854
,
0.08152252496
,
0.1298903059
,
0.1298916284
,
0.07363057625
,
0.06802027702
,
0.07363429014
,
0.1099804933
,
0.1041164034
,
0.1099833078
,
0.0736426285
,
0.07437256601
,
0.07437234329
,
0.07437869725
,
0.07437013982
,
0.08151044042
,
0.1098682871
,
0.0680207679
,
0.07364720528
,
0.08150980643
,
0.08150397897
,
0.1200941504
,
0.1201061839
,
0.1301466551
,
0.1301576443
,
0.1888356111
,
0.1888370541
,
0.06212901484
,
0.06213107841
,
0.09405867779
,
0.07437454326
,
0.07437250824
,
0.0815128538
,
0.08150130569
,
0.0815092394
,
0.08150423787
,
0.2241538657
,
0.1667606135
,
0.1667735132
,
0.224060702
,
0.3908627875
,
0.1667855679
,
0.3335634595
,
0.2241169348
,
0.4481911899
,
0.0621209313
,
0.07362756588
,
0.1299151738
,
0.0815137815
,
0.7814542523
,
0.1123228463
,
0.08792409355
,
0.08790438424
,
0.08789489117
,
0.07364368463
,
0.1098575073
,
0.08150754256
,
0.1098472327
,
0.2605942568
,
0.07363281209
,
0.0736368578
,
0.1098683621
,
0.1384768403
,
0.1384820508
,
0.1384811334
,
0.07365320367
,
0.06801008448
,
0.2276444135
,
0.07363572335
,
0.1098506652
,
0.1299120031
,
0.1298603962
,
0.2605774806
,
0.1289498675
,
0.1099757191
,
0.1887824526
,
0.1289388586
,
0.1099830386
,
0.1099634265
,
0.1099537775
,
0.1099874707
,
0.1099645013
,
0.0736451901
,
0.09405809287
,
0.1299173037
,
0.07364327917
,
0.09406605452
,
0.1298973309
,
0.06801390895
,
0.1385181938
,
0.1384794552
,
0.1384755441
,
0.138490037
,
0.1384792842
,
0.1123004668
,
0.1384876389
,
0.1384695918
,
0.1201075563
,
0.120115963
,
0.1200748317
,
0.1200733158
,
0.1384680758
,
0.2276551108
,
0.2275710195
,
0.2276120589
,
0.1097200089
,
0.1097020599
,
0.1097746882
,
0.109749443
,
0.08784547467
,
0.1200469342
,
0.08135773726
,
0.1096895283
,
0.06203469231
,
0.08785989792
,
0.0814096088
,
0.0813442269
,
0.08134938745
,
0.109740991
,
0.1097872171
,
0.1039465138
,
0.109766822
,
0.07425976418
,
0.07421200959
,
0.0741977643
,
0.07421294084
,
0.09392372266
,
0.06791076418
,
0.08780932578
,
0.0878173015
,
0.06791450168
,
0.1300114685
,
0.1299788377
,
0.1885306637
,
0.1885007187
,
0.08781358589
,
0.07426336207
,
0.07423879665
,
0.07350038051
,
0.08779690817
,
0.1286862522
,
0.2237979907
,
0.3908619625
,
0.4479345665
,
0.3329779172
,
0.3329490751
,
0.0735580804
,
0.06205821611
,
0.06203216906
,
0.3330204671
,
0.4478121382
,
0.06787532228
,
0.1200278149
,
0.3905177492
,
0.1096845522
,
0.1802624697
,
0.08141550534
,
0.1199831251
,
0.08782602809
,
0.1199538559
,
0.1122124958
,
0.1199163901
,
0.06724112304
,
0.06203527998
,
0.06371316626
,
0.06203521545
,
0.08141870779
,
0.0735382358
,
0.2603912075
,
0.0736041015
,
0.1200107874
,
0.1098221446
,
0.1623426782
,
0.2603528442
,
0.109657738
,
0.1384874006
,
0.07358353418
,
0.09386765434
,
0.09392636987
,
0.07356161087
,
0.07353059152
,
0.07353312855
,
0.07352966594
,
0.0735506408
,
0.1121819997
,
0.1122216795
,
0.1096730519
,
0.1122016629
,
0.1199242016
,
0.09388690643
,
0.09385881533
,
0.1297097831
,
0.1287770538
,
0.1097686306
,
0.1286794801
,
0.109843452
,
0.1098770346
,
0.1039575226
,
0.103948767
,
0.1098646224
,
0.1622854264
,
0.1198917019
,
0.08145495938
,
0.1096968297
,
0.0938831532
,
0.1199104236
,
0.08141708186
,
0.1096960782
,
0.1297470119
,
0.1297441867
,
0.2603686456
,
0.2274165182
,
0.06792203715
,
0.06200883738
,
0.1384212228
,
0.1297635546
,
0.1296987441
,
0.1384440099
,
0.1384226333
,
0.138494757
,
0.1200185527
,
0.1384343447
,
0.08779849637
,
0.08781723656
,
0.0813695443
,
0.1097410261
,
0.1384790282
,
0.1384362609
,
0.1286250065
,
0.06204384274
,
0.07355894364
,
0.0620560689
,
0.07356993313
,
0.06373828101
,
0.06204732161
,
0.07354954454
,
0.0620706149
,
0.07351842738
,
0.0637496966
,
0.06370887556
,
0.07354956474
,
0.07352878266
,
0.08137306428
,
0.08142473952
,
0.1097356158
,
0.447651432
,
0.7812737128
,
0.06206600879
,
0.06202386494
,
0.07357163467
,
0.07354927245
,
0.07357718328
,
0.06204365818
,
0.06205530782
,
0.06202779667
,
0.06206354196
,
0.06204978831
,
0.0814503789
,
0.3904371056
,
0.07353139921
,
0.07351747945
,
0.1038797832
,
0.08778289805
,
0.08782073075
,
0.1121776573
,
0.1199172653
,
0.1122430738
,
0.0878516684
,
0.08786585465
,
0.1199341678
,
0.06370510078
,
0.07348298981
,
0.06720309127
,
0.07350154711
,
0.06717979359
,
0.0620016523
,
0.06202389501
,
0.06723233345
,
0.0672385573
,
0.07357824358
,
0.1200145194
,
0.1096615108
,
0.06725334221
,
0.1097997847
,
0.3904086721
,
0.07355813341
,
0.09387119032
,
0.09389271634
,
0.2274069572
,
0.2274635284
,
0.07355814154
,
0.06794104952
,
0.0679141965
,
0.07350279167
,
0.07351585129
,
0.1097276447
,
0.06719817113
,
0.1199176089
,
0.07350011502
,
0.1122115236
,
0.1286897596
,
0.128710075
,
0.1803140489
,
0.1297782483
,
0.1297256804
,
0.2603164496
,
0.1888557594
,
0.1887523179
,
0.1886814518
,
0.1887297121
,
0.1802557884
,
0.1098524814
,
0.1801623451
,
0.1886907607
,
0.1300148469
,
0.1300138486
,
0.130002642
,
0.1299888776
,
0.1885318812
,
0.1886421366
,
0.07352005483
,
0.07350613862
,
0.07352031214
,
0.1200052617
,
0.1297334962
,
0.1297771547
,
0.1200074458
,
0.07352336921
,
0.0734719554
,
0.0734963341
,
0.0938799038
,
0.1384525078
,
0.06373980941
,
0.06372026835
,
0.06371646215
,
0.07356439277
,
0.07352005701
,
0.06206919755
,
0.06205296807
,
0.0620589247
,
0.06792917532
,
0.06206194415
,
0.06206218542
,
0.06206875418
,
0.06790686928
,
0.06791043472
,
0.0678957338
,
0.0620613191
,
0.06204694199
,
0.07423346239
,
0.07424435995
,
0.07356658773
,
0.0735391867
,
0.7806654219
,
0.06372067659
,
0.06204555216
,
0.06724127787
,
0.07352247616
,
0.06721628134
,
0.06203655775
,
0.06370996199
,
0.07349250114
,
0.06204177759
,
0.0620284522
,
0.06368887906
,
0.07352002626
,
0.07349394695
,
0.1121935592
,
0.1121599336
,
0.06788834578
,
0.1384890447
,
0.138487689
,
0.1384875668
,
0.1384577771
,
0.09392693397
,
0.07351090064
,
0.06790479432
,
0.07358107211
,
0.0938929745
,
0.07358321169
,
0.1297627757
,
0.1297008167
,
0.08142438973
,
0.08143043293
,
0.08139068899
,
0.08138963184
,
0.1384597432
,
0.1384479462
,
0.1384774808
,
0.06204493567
,
0.07351240688
,
0.06202126794
,
0.06721626167
,
0.07353203298
,
0.3902980783
,
0.1804451923
,
0.1300138401
,
0.1300449943
,
0.1624230291
,
0.1299565427
,
0.1299624065
,
0.1623383346
,
0.1803154383
,
0.180316807
,
0.1804009703
,
0.07356198022
,
0.07357565657
,
0.073529978
,
0.06724503748
,
0.0620420713
,
0.07354837827
,
0.07356035451
,
0.06205384521
,
0.067195067
,
0.0735176336
,
0.07357572691
,
0.07350436049
,
0.07358264942
,
0.07354573426
,
0.07352598938
,
0.06725604823
,
0.06205804675
,
0.1097326372
,
0.06205517271
,
0.06718025438
,
0.1097058839
,
0.07353523918
,
0.07353085053
,
0.1097781849
,
0.2926597933
,
0.2926541166
,
0.0620627982
,
0.06371515729
,
0.06205586253
,
0.07428144213
,
0.1885922991
,
0.3905781253
,
0.3904326123
,
0.06790707632
,
0.07354563684
,
0.09388237342
,
0.3332685464
,
0.3332590447
,
0.4479143408
,
0.4479110232
,
0.3333127933
,
0.3331518928
,
0.4477126583
,
0.06792515055
,
0.07359864278
,
0.07353191908
,
0.09388356445
,
0.06205473077
,
0.06204361739
,
0.0620264267
,
0.06203557825
,
0.0620374574
,
0.08140799581
,
0.08132917862
,
0.08140300249
,
0.08133325724
,
0.06204024959
,
0.06200720762
,
0.0620256254
,
0.06724226349
,
0.07352054426
,
0.06715907651
,
0.06201360129
,
0.07352479185
,
0.0877709247
,
0.07428650063
,
0.08776358364
,
0.07429683241
,
0.1199210679
,
0.08781950389
,
0.08783105579
,
0.1199008995
,
0.06791845525
,
0.07355243596
,
0.07355482407
,
0.07354254196
,
0.07354500768
,
0.09387929423
,
0.07354341321
,
0.07355468163
,
0.09387810302
,
0.138470893
,
0.2603580265
,
0.2603280001
,
0.07355209395
,
0.1199377164
,
0.3116300924
,
0.2049743433
,
0.2047883417
,
0.3111318433
,
0.2048505532
,
0.2047893195
,
0.3113509787
,
0.1040348464
,
0.1287445029
,
0.188671765
,
0.1098212597
,
0.1886879773
,
0.1097634718
,
0.1885229577
,
0.188556181
,
0.128687361
,
0.07351118912
,
0.07354606124
,
0.07355476717
,
0.1097305865
,
0.0736077816
,
0.07356461532
,
0.06205857954
,
0.06205958456
,
0.06204410349
,
0.06370203389
,
0.06371523546
,
0.0620277604
,
0.08145807101
,
0.07423893778
,
0.08140836293
,
0.0637276518
,
0.08139453683
,
0.06205103463
,
0.0620410094
,
0.06372289094
,
0.06373705074
,
0.08146506043
,
0.08144692
,
0.07428240633
,
0.08143024821
,
0.1199264856
,
0.07354556468
,
0.067925345
,
0.06794935202
,
0.07357893266
,
0.07357353508
,
0.06796172931
,
0.06795282149
,
0.0735704745
,
0.1199858402
,
0.1122205995
,
0.1199577535
,
0.1199889507
,
0.11214381
,
0.07356494195
,
0.07356777222
,
0.08145497334
,
0.07426716072
,
0.1122332373
,
0.1121904687
,
0.08141000604
,
0.0813503524
,
0.08140322604
,
0.1199850517
,
0.1199388955
,
0.07429648518
,
0.08780130824
,
0.08778624614
,
0.08777783009
,
0.08779771924
,
0.08778013688
,
0.1384610673
,
0.08783959812
,
0.07355198234
,
0.09382660019
,
0.4480021877
,
0.7819564072
,
0.7812993865
,
0.119933674
,
0.1296944647
,
0.07427787676
,
0.07423785066
,
0.06368499568
,
0.07430228007
,
0.08774647871
,
0.0742682734
,
0.08783600982
,
0.1121679411
,
0.1199323376
,
0.1121618271
,
0.1198989424
,
0.3904939609
,
0.3904417245
,
0.07354164582
,
0.0735366215
,
0.06792004011
,
0.06792112898
,
0.07351379137
,
0.07352854574
,
0.129701255
,
0.1097424971
,
0.1297729069
,
0.1199249029
,
0.7814514001
,
0.3112089628
,
0.7804580291
,
0.1287458651
,
0.1097956919
,
0.1097741845
,
0.1097961171
,
0.1097551492
,
0.109765646
,
0.1098010404
,
0.1287031086
,
0.1199627013
,
0.08146262235
,
0.0814492396
,
0.1199840632
,
0.1384867724
,
0.08146230894
,
0.0814635024
,
0.2238733405
,
0.0743055499
,
0.08778538646
,
0.07430698464
,
0.0877787211
,
0.08780025982
,
0.08778594933
,
0.1385139092
,
0.1385048727
,
0.1665672368
,
0.1665839799
,
0.08777234957
,
0.08781362217
,
0.08782477822
,
0.08782100611
,
0.08783527168
,
0.08778931432
,
0.08786810911
,
0.08784283954
,
0.1665539437
,
0.1666191293
,
0.1384624193
,
0.2238790725
,
0.08779446903
,
0.07428577619
,
0.08780084251
,
0.08778758907
,
0.08782350342
,
0.08782746643
,
0.1384367119
,
0.1384366741
,
0.1665148127
,
0.1665548362
,
0.223794296
,
0.2240384169
,
0.1664922236
,
0.1665444341
,
0.2237925088
,
0.08139871549
,
0.08141477261
,
0.08145675407
,
0.08143333201
,
0.08784431772
,
0.1384808909
,
0.1384873316
,
0.1384854619
,
0.1384913092
,
0.138459295
,
0.2239077399
,
0.08137908002
,
0.08140651274
,
0.1384743634
,
0.1384581339
,
0.1665468524
,
0.1665658133
,
0.2238299486
,
0.1666163929
,
0.1665856543
,
0.2238506726
,
0.2240176691
,
0.1664634769
,
0.1665256223
,
0.2239309012
,
0.1199555249
,
0.1297184632
,
0.2047993505
,
0.2048671128
,
0.2047425155
,
0.3113268465
,
0.1803229125
,
0.2047742626
,
0.4476847422
,
0.1804814949
,
0.2049848298
,
0.2049867476
,
0.1804780875
,
0.2050319212
,
0.2048839015
,
0.2048238749
,
0.2048099622
,
0.2603074209
,
0.08776094382
,
0.08784491242
,
0.0813965021
,
0.08146447188
,
0.08137663312
,
0.08140172942
,
0.1384532513
,
0.1384446084
,
0.1385033237
,
0.1384683948
,
0.2602538186
,
0.2602813783
,
0.1099060178
,
0.1803186876
,
0.1098705245
,
0.1098538985
,
0.1039730553
,
0.1039699246
,
0.1098844755
,
0.162263194
,
0.1802331247
,
0.1384391085
,
0.1384681507
,
0.2238601459
,
0.2238741962
,
0.3904654987
,
0.2239605222
,
0.2238744444
,
0.1665099187
,
0.1665205783
,
0.2238677015
,
0.3905270131
,
0.2238150323
,
0.4477499651
,
0.4481076976
,
0.3112989642
,
0.4474737515
,
0.2048114086
,
0.2048772558
,
0.204862364
,
0.204757275
,
0.2048078618
,
0.3331249148
,
0.3333221068
,
0.2050364976
,
0.1805608167
,
0.3332766937
,
0.3111846151
,
0.3112708199
,
0.2048747337
,
0.2048097468
,
0.333224025
,
0.3331868577
,
0.204982103
,
0.2049619686
,
0.2049144238
,
0.2048715562
,
0.1803655458
,
0.2047589163
,
0.1805171564
,
0.2048616781
,
0.3114058094
,
0.4479398187
,
0.2603600156
,
0.2047862116
,
0.1803427735
,
0.2048746194
,
0.447681335
,
0.2047977235
,
0.2048941571
,
0.3331426137
,
0.3332165468
,
0.33317055
,
0.3112668394
,
0.333203664
,
0.333228693
,
0.3332898564
,
0.4479458063
,
0.31144377
,
0.4476690841
,
0.2049612381
,
0.204919362
,
0.1804878694
,
0.2048633691
,
0.2048679024
,
0.3332514965
,
0.2048648611
,
0.2048361748
,
0.2048754243
,
0.2047985369
,
0.3113913296
,
0.3114686089
,
0.3114421794
,
0.4475306612
,
0.3113784657
,
0.3111218866
,
0.3332527483
,
0.333256436
,
0.4477888146
,
0.2049669867
,
0.2048559863
,
0.3114605518
,
0.3114058689
,
0.3905857147
,
0.3904169708
,
0.3116444611
,
0.2047845002
,
0.2047906486
,
0.3111690663
,
0.2048602492
,
0.2047744427
,
0.3112589397
,
0.3113253634
,
0.3905325316
,
0.1886649916
,
0.1887086477
,
0.1299871652
,
0.1299469919
,
0.1300483549
,
0.1300112178
,
0.1886553067
,
0.1885749573
,
0.3904707174
,
0.3906154366
,
0.3906548958
,
0.3112632173
,
0.4477239737
,
0.3330885275
,
0.3114139453
,
0.4477086973
,
0.4482036818
,
0.2049442684
,
0.2047241252
,
0.4477835109
,
0.4481334691
,
0.3332293996
,
0.4479256256
,
0.7815288855
,
0.7812678617
,
0.7814729192
,
0.7805746254
,
0.7811819203
,
0.7812589779
,
0.3332101149
,
0.3331912453
,
0.4480431493
,
0.7820340839
,
0.447979838
,
0.44795816
,
0.3332516578
,
0.3333143377
,
0.4478759513
,
0.7812699906
    }


==> anc/Tests/Sg1m3/diagsSg1m3.m <==
{{{1, 2, -4}, {3, -5, 4}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, 3, -5}, {4, 5, -6}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -5}, {2, 3, 4}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, -5, 4}, {3, -6, 5}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, 3, -6}, {4, -5, -8}, {5, 6, -7}, {7, 8, 9}}, 
 {{1, 2, -4}, {3, -6, -5}, {4, 5, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -5, -9}, {2, -4, -6}, {3, -7, 4}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, -5, 4}, {3, -7, -6}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, 3, -7}, {4, -5, -8}, {5, -6, 9}, {6, 7, 8}}, 
 {{1, 2, -4}, {3, -7, -6}, {4, -5, -9}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -5, -9}, {2, -4, -7}, {3, -8, 4}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -4, -9}, {2, -6, -5}, {3, -8, -7}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -4, -9}, {2, -5, 4}, {3, -8, -7}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -4, -9}, {2, 3, -8}, {4, -5, 8}, {5, -6, -7}, {6, 7, 9}}, 
 {{1, -4, -7}, {2, 3, -8}, {4, -5, -6}, {5, 6, -9}, {7, 8, 9}}, 
 {{1, 2, -4}, {3, -8, -7}, {4, -5, -9}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -8, -7}, {2, 3, -4}, {4, -5, -9}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -6, -9}, {2, -4, -8}, {3, 6, -5}, {4, 5, -7}, {7, 8, 9}}, 
 {{1, -5, -8}, {2, -4, 8}, {3, -9, 4}, {5, -6, -7}, {6, 7, 9}}, 
 {{1, -5, -6}, {2, -4, -9}, {3, 5, 4}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, -7, -6}, {3, 4, -5}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, -5, 4}, {3, 5, -6}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -8}, {2, -7, -6}, {3, -9, 8}, {4, -5, 7}, {5, 6, 9}}, 
 {{1, -4, -8}, {2, -6, -5}, {3, -9, 8}, {4, 5, -7}, {6, 7, 9}}, 
 {{1, 2, -4}, {3, -9, -8}, {4, -5, 8}, {5, -6, -7}, {6, 7, 9}}, 
 {{1, 2, -4}, {3, -5, -6}, {4, 5, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -9, -8}, {2, -4, 8}, {3, -6, -5}, {4, 5, -7}, {6, 7, 9}}, 
 {{1, -8, -7}, {2, -4, -9}, {3, -5, 4}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -7, -6}, {2, 3, -4}, {4, -5, -9}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -4, -9}, {2, -8, -7}, {3, -5, -6}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -4, -9}, {2, -6, -5}, {3, 4, 5}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -8}, {2, -9, 4}, {3, -5, 8}, {5, -6, -7}, {6, 7, 9}}, 
 {{1, -4, -8}, {2, -6, -5}, {3, 6, -9}, {4, 5, -7}, {7, 8, 9}}, 
 {{1, -4, -5}, {2, 4, -6}, {3, -9, 5}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, 2, -7}, {3, -4, -9}, {4, -5, -8}, {5, -6, 9}, {6, 7, 8}}, 
 {{1, -9, -8}, {2, -4, 8}, {3, -7, -6}, {4, -5, 7}, {5, 6, 9}}, 
 {{1, -8, -7}, {2, -4, -9}, {3, -6, -5}, {4, 5, 8}, {6, 7, 9}}, 
 {{1, -7, -6}, {2, -4, -9}, {3, -5, 4}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -6, -5}, {2, 3, -4}, {4, 5, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -8}, {2, -9, -6}, {3, -5, 6}, {4, 5, -7}, {7, 8, 9}}, 
 {{1, -4, -8}, {2, -7, -6}, {3, 7, -9}, {4, -5, 9}, {5, 6, 8}}, 
 {{1, -4, -7}, {2, -8, 4}, {3, -5, -9}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -4, -5}, {2, 4, -9}, {3, -7, -6}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, 2, -6}, {3, -4, -9}, {4, -5, -8}, {5, 6, -7}, {7, 8, 9}}, 
 {{1, -8, -4}, {2, -5, -9}, {3, 4, -7}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -7, -4}, {2, -5, -9}, {3, 4, -6}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -6, -5}, {2, -9, -8}, {3, -4, 8}, {4, 5, -7}, {6, 7, 9}}, 
 {{1, -6, -5}, {2, -4, -9}, {3, 5, 4}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -6, -5}, {2, -4, 5}, {3, 4, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -6, -5}, {2, 6, -9}, {3, -4, -8}, {4, 5, -7}, {7, 8, 9}}, 
 {{1, -5, -4}, {2, 3, 4}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -7}, {2, -8, -5}, {3, -6, -9}, {4, 5, 9}, {6, 7, 8}}, 
 {{1, -4, -6}, {2, -7, 4}, {3, -5, -9}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, 2, -5}, {3, -4, -9}, {4, 5, -6}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -9, -4}, {2, -5, -8}, {3, 4, 8}, {5, -6, -7}, {6, 7, 9}}, 
 {{1, -7, 3}, {2, -4, -9}, {4, -5, -8}, {5, -6, 9}, {6, 7, 8}}, 
 {{1, -6, 3}, {2, -4, -9}, {4, -5, -8}, {5, 6, -7}, {7, 8, 9}}, 
 {{1, -5, -4}, {2, -8, -7}, {3, 4, -9}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -5, -4}, {2, -7, -6}, {3, 4, -9}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -5, -4}, {2, 5, -6}, {3, 4, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -5, 3}, {2, -4, -9}, {4, 5, -6}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, -5}, {2, -6, 4}, {3, 5, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, 3}, {2, 4, -5}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, 2, -4}, {3, 4, -5}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, 3}, {2, -9, -8}, {4, -5, 8}, {5, -6, -7}, {6, 7, 9}}, 
 {{1, -4, 3}, {2, -8, -7}, {4, -5, -9}, {5, -6, 8}, {6, 7, 9}}, 
 {{1, -4, 3}, {2, -7, -6}, {4, -5, -9}, {5, 6, -8}, {7, 8, 9}}, 
 {{1, -4, 3}, {2, -6, -5}, {4, 5, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, 3}, {2, -5, -6}, {4, 5, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -4, 3}, {2, -5, 4}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}}


==> anc/Tests/Sg1m3/results.m <==
{0.7832517173
,
0.4510468147
,
0.7815373422
,
0.3120426453
,
0.3337204698
,
0.4488366645
,
0.2052313654
,
0.2046541911
,
0.33396855
,
0.3330190985
,
0.2044675434
,
0.1805193249
,
0.2044505148
,
0.445834971
,
0.4472463228
,
0.3322823177
,
0.3340765981
,
0.2044711764
,
0.3118568521
,
0.3126922213
,
0.2050898048
,
0.3114267829
,
0.2047606273
,
0.2049174078
,
0.4476467619
,
0.4491753446
,
0.2049174078
,
0.2049886596
,
0.3322515189
,
0.1806329394
,
0.3116546084
,
0.3118397233
,
0.2052916311
,
0.3117780987
,
0.3335677614
,
0.2046230459
,
0.18034445
,
0.205124053
,
0.4456092778
,
0.2050650996
,
0.2055391383
,
0.2034259154
,
0.2051342869
,
0.3323542014
,
0.2044103774
,
0.2044607766
,
0.2033801216
,
0.3126922213
,
0.3119293275
,
0.204012913
,
0.7778961917
,
0.1807467139
,
0.2033680867
,
0.4495405061
,
0.3115957013
,
0.3327920141
,
0.3329287454
,
0.2044479966
,
0.2039217913
,
0.3116546084
,
0.4496931126
,
0.3110554299
,
0.782224035
,
0.7828830006
,
0.447757713
,
0.3339169427
,
0.3332879438
,
0.4488577758
,
0.4477726601
,
0.7816294774
    }


==> anc/Tests/Sg2m1/diagsSg2m1.m <==
{{{1, -2, -5}, {2, -3, -4}, {3, 4, -11}, {5, -6, 11}, {6, -7, -10}, 
  {7, -8, -9}, {8, 9, 10}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, 11}, 
  {4, -5, 10}, {5, -6, -9}, {6, -7, -8}, {7, 8, 9}}, 
 {{1, -2, -11}, {2, -3, -6}, {3, -4, -5}, {4, 5, 11}, {6, -7, -10}, 
  {7, -8, -9}, {8, 9, 10}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -7}, 
  {4, -5, -6}, {5, 6, 11}, {7, -8, -9}, {8, 9, 10}}, 
 {{1, -2, -6}, {2, -3, -5}, {3, -4, -7}, {4, 5, 6}, {7, -8, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, 
  {4, -5, -8}, {5, -6, -7}, {6, 7, 8}, {9, 10, 11}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, {4, -5, -8}, {5, -6, -7}, 
  {6, 7, 11}, {8, 9, 10}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, 
  {4, -5, 11}, {5, -6, 9}, {6, -7, -8}, {7, 8, 10}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, 11}, {4, -5, -8}, {5, -6, -7}, 
  {6, 7, -9}, {8, 9, 10}}, {{1, -2, -9}, {2, -3, -6}, {3, -4, -5}, 
  {4, 5, -11}, {6, -7, -8}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -2, -7}, {2, -3, -6}, {3, -4, -11}, {4, -5, -8}, {5, 6, 7}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -6}, {2, -3, -5}, {3, -4, 6}, 
  {4, 5, -7}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -5}, {2, -3, -4}, {3, 4, -11}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, 
  {4, -5, -8}, {5, -6, -7}, {6, 7, 10}, {8, 9, 11}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, {4, -5, 10}, {5, -6, 9}, 
  {6, -7, -8}, {7, 8, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -7}, 
  {4, -5, -6}, {5, 6, -9}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -7}, {4, -5, -6}, {5, 6, -8}, 
  {7, 8, -9}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, 11}, 
  {4, -5, -9}, {5, -6, -8}, {6, -7, 9}, {7, 8, 10}}, 
 {{1, -2, -11}, {2, -3, -9}, {3, -4, -8}, {4, -5, -10}, {5, -6, 11}, 
  {6, -7, 10}, {7, 8, 9}}, {{1, -2, -11}, {2, -3, -9}, {3, -4, -8}, 
  {4, -5, 11}, {5, -6, -10}, {6, -7, 9}, {7, 8, 10}}, 
 {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, {4, -5, -6}, {5, 6, 7}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -10}, {2, -3, -7}, {3, -4, -6}, 
  {4, -5, -11}, {5, 6, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -2, -10}, {2, -3, -6}, {3, -4, -5}, {4, 5, -11}, {6, -7, -9}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -2, -9}, {2, -3, -8}, {3, -4, -11}, 
  {4, -5, 8}, {5, -6, -7}, {6, 7, -10}, {9, 10, 11}}, 
 {{1, -2, -9}, {2, -3, -8}, {3, -4, -7}, {4, -5, -6}, {5, 6, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -2, -8}, {2, -3, -7}, {3, -4, -11}, 
  {4, -5, -10}, {5, -6, -9}, {6, 7, 8}, {9, 10, 11}}, 
 {{1, -2, -7}, {2, -3, -6}, {3, -4, -8}, {4, -5, 7}, {5, 6, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -7}, {2, -3, -6}, {3, -4, 7}, 
  {4, -5, -11}, {5, 6, -8}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -6}, {2, -3, -5}, {3, -4, -11}, {4, 5, -10}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -2, -5}, {2, -3, -4}, {3, 4, -11}, 
  {5, -6, -10}, {6, -7, -9}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -2, -5}, {2, -3, -4}, {3, 4, -6}, {5, 6, -7}, {7, -8, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, 
  {4, -5, -8}, {5, -6, 9}, {6, -7, 11}, {7, 8, 10}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -8}, {4, -5, -7}, {5, -6, -9}, 
  {6, 7, 10}, {8, 9, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -8}, 
  {4, -5, -7}, {5, -6, 8}, {6, 7, -9}, {9, 10, 11}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -7}, {4, -5, -6}, {5, 6, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, 11}, 
  {4, -5, -9}, {5, -6, -8}, {6, -7, 10}, {7, 8, 9}}, 
 {{1, -2, -11}, {2, -3, -9}, {3, -4, -8}, {4, -5, -10}, {5, -6, 9}, 
  {6, -7, 10}, {7, 8, 11}}, {{1, -2, -11}, {2, -3, -9}, {3, -4, -8}, 
  {4, -5, 9}, {5, -6, -10}, {6, -7, 11}, {7, 8, 10}}, 
 {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, {4, -5, -10}, {5, -6, -9}, 
  {6, 7, 8}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, 
  {4, -5, -10}, {5, -6, -9}, {6, 7, 11}, {8, 9, 10}}, 
 {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, {4, -5, -9}, {5, -6, 8}, 
  {6, 7, -10}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, 
  {4, -5, -9}, {5, -6, 11}, {6, 7, -10}, {8, 9, 10}}, 
 {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, {4, -5, 11}, {5, -6, -10}, 
  {6, 7, -9}, {8, 9, 10}}, {{1, -2, -11}, {2, -3, -7}, {3, -4, -6}, 
  {4, -5, -10}, {5, 6, -9}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -2, -11}, {2, -3, -6}, {3, -4, -5}, {4, 5, -10}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -2, -11}, {2, -3, -6}, {3, -4, -5}, 
  {4, 5, -9}, {6, -7, -10}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -11}, {2, -3, -6}, {3, -4, -5}, {4, 5, -8}, {6, -7, -10}, 
  {7, 8, -9}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -6}, {3, -4, -5}, 
  {4, 5, -7}, {6, 7, -8}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -10}, {2, -3, -9}, {3, -4, -11}, {4, -5, 9}, {5, -6, -8}, 
  {6, -7, 10}, {7, 8, 11}}, {{1, -2, -10}, {2, -3, -9}, {3, -4, -11}, 
  {4, -5, 10}, {5, -6, 9}, {6, -7, -8}, {7, 8, 11}}, 
 {{1, -2, -10}, {2, -3, -9}, {3, -4, -8}, {4, -5, -7}, {5, -6, -11}, 
  {6, 7, 10}, {8, 9, 11}}, {{1, -2, -10}, {2, -3, -9}, {3, -4, -7}, 
  {4, -5, -6}, {5, 6, -11}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -2, -10}, {2, -3, -7}, {3, -4, -6}, {4, -5, 10}, {5, 6, -11}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -2, -10}, {2, -3, -6}, {3, -4, -5}, 
  {4, 5, -11}, {6, -7, -9}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -9}, {2, -3, -8}, {3, -4, -11}, {4, -5, -10}, {5, -6, 11}, 
  {6, -7, 10}, {7, 8, 9}}, {{1, -2, -9}, {2, -3, -8}, {3, -4, -10}, 
  {4, -5, 8}, {5, -6, -7}, {6, 7, -11}, {9, 10, 11}}, 
 {{1, -2, -9}, {2, -3, -8}, {3, -4, -7}, {4, -5, -6}, {5, 6, -10}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -2, -8}, {2, -3, -7}, {3, -4, -11}, 
  {4, -5, -10}, {5, -6, -9}, {6, 7, 10}, {8, 9, 11}}, 
 {{1, -2, -8}, {2, -3, -7}, {3, -4, -10}, {4, -5, -11}, {5, -6, 10}, 
  {6, 7, -9}, {8, 9, 11}}, {{1, -2, -8}, {2, -3, -7}, {3, -4, -10}, 
  {4, -5, -9}, {5, -6, 8}, {6, 7, -11}, {9, 10, 11}}, 
 {{1, -2, -8}, {2, -3, -7}, {3, -4, -9}, {4, -5, 8}, {5, -6, -11}, 
  {6, 7, -10}, {9, 10, 11}}, {{1, -2, -8}, {2, -3, -7}, {3, -4, 8}, 
  {4, -5, -11}, {5, -6, -10}, {6, 7, -9}, {9, 10, 11}}, 
 {{1, -2, -7}, {2, -3, -6}, {3, -4, -10}, {4, -5, -9}, {5, 6, -11}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -2, -7}, {2, -3, -6}, {3, -4, -5}, 
  {4, 5, 6}, {7, -8, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -6}, {2, -3, -5}, {3, -4, -10}, {4, 5, -11}, {6, -7, 10}, 
  {7, -8, -9}, {8, 9, 11}}, {{1, -2, -6}, {2, -3, -5}, {3, -4, -10}, 
  {4, 5, -9}, {6, -7, -11}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -2, -6}, {2, -3, -5}, {3, -4, -8}, {4, 5, -7}, {6, 7, -11}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -6}, {2, -3, -5}, {3, -4, -7}, 
  {4, 5, -8}, {6, 7, -11}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -5}, {2, -3, -4}, {3, 4, -11}, {5, -6, -10}, {6, -7, -9}, 
  {7, -8, 11}, {8, 9, 10}}, {{1, -2, -5}, {2, -3, -4}, {3, 4, -7}, 
  {5, -6, -11}, {6, 7, -8}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, {4, -5, -8}, {5, -6, 10}, 
  {6, -7, 9}, {7, 8, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -9}, 
  {4, -5, -8}, {5, -6, 11}, {6, -7, 10}, {7, 8, 9}}, 
 {{1, -2, -11}, {2, -3, -10}, {3, -4, -8}, {4, -5, -7}, {5, -6, -9}, 
  {6, 7, 8}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -10}, {3, -4, -8}, 
  {4, -5, -7}, {5, -6, 10}, {6, 7, -9}, {8, 9, 11}}, 
 {{1, -2, -11}, {2, -3, -8}, {3, -4, -7}, {4, -5, 8}, {5, -6, -10}, 
  {6, 7, -9}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -7}, {3, -4, -6}, 
  {4, -5, -9}, {5, 6, -10}, {7, -8, 10}, {8, 9, 11}}, 
 {{1, -2, -11}, {2, -3, -7}, {3, -4, -6}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -7}, {3, -4, -6}, 
  {4, -5, -8}, {5, 6, -9}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -2, -11}, {2, -3, -7}, {3, -4, -6}, {4, -5, -8}, {5, 6, 7}, 
  {8, -9, -10}, {9, 10, 11}}, {{1, -2, -11}, {2, -3, -7}, {3, -4, -6}, 
  {4, -5, 7}, {5, 6, -8}, {8, -9, -10}, {9, 10, 11}}, 
 {{1, -2, -10}, {2, -3, -9}, {3, -4, -11}, {4, -5, -8}, {5, -6, -7}, 
  {6, 7, 11}, {8, 9, 10}}, {{1, -2, -10}, {2, -3, -9}, {3, -4, -11}, 
  {4, -5, 9}, {5, -6, -8}, {6, -7, 11}, {7, 8, 10}}, 
 {{1, -2, -10}, {2, -3, -9}, {3, -4, -8}, {4, -5, -7}, {5, -6, 10}, 
  {6, 7, -11}, {8, 9, 11}}, {{1, -2, -10}, {2, -3, -9}, {3, -4, -7}, 
  {4, -5, -6}, {5, 6, -11}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -10}, {2, -3, -9}, {3, -4, 10}, {4, -5, -11}, {5, -6, 9}, 
  {6, -7, -8}, {7, 8, 11}}, {{1, -2, -10}, {2, -3, -9}, {3, -4, 10}, 
  {4, -5, -8}, {5, -6, -7}, {6, 7, -11}, {8, 9, 11}}, 
 {{1, -2, -9}, {2, -3, -8}, {3, -4, -11}, {4, -5, -10}, {5, -6, 9}, 
  {6, -7, 11}, {7, 8, 10}}, {{1, -2, -9}, {2, -3, -8}, {3, -4, -10}, 
  {4, -5, -11}, {5, -6, 10}, {6, -7, 9}, {7, 8, 11}}, 
 {{1, -2, -9}, {2, -3, -8}, {3, -4, -10}, {4, -5, 9}, {5, -6, -11}, 
  {6, -7, 10}, {7, 8, 11}}, {{1, -2, -9}, {2, -3, -8}, {3, -4, 9}, 
  {4, -5, -11}, {5, -6, -10}, {6, -7, 11}, {7, 8, 10}}, 
 {{1, -2, -9}, {2, -3, -6}, {3, -4, -5}, {4, 5, -10}, {6, -7, -8}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -2, -8}, {2, -3, -7}, {3, -4, -10}, 
  {4, -5, -9}, {5, -6, 10}, {6, 7, -11}, {8, 9, 11}}, 
 {{1, -2, -8}, {2, -3, -7}, {3, -4, -9}, {4, -5, -10}, {5, -6, -11}, 
  {6, 7, 10}, {8, 9, 11}}, {{1, -2, -7}, {2, -3, -6}, {3, -4, -11}, 
  {4, -5, -10}, {5, 6, -9}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -7}, {2, -3, -6}, {3, -4, -10}, {4, -5, -9}, {5, 6, -8}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -2, -7}, {2, -3, -6}, {3, -4, -9}, 
  {4, -5, -11}, {5, 6, -10}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -7}, {2, -3, -6}, {3, -4, -9}, {4, -5, -8}, {5, 6, -10}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -2, -7}, {2, -3, -6}, {3, -4, -8}, 
  {4, -5, -10}, {5, 6, -9}, {7, 8, -11}, {9, 10, 11}}, 
 {{1, -2, -6}, {2, -3, -5}, {3, -4, -9}, {4, 5, -10}, {6, -7, -11}, 
  {7, -8, 10}, {8, 9, 11}}, {{1, -2, -6}, {2, -3, -5}, {3, -4, -9}, 
  {4, 5, -8}, {6, -7, -11}, {7, 8, -10}, {9, 10, 11}}, 
 {{1, -2, -6}, {2, -3, -5}, {3, -4, -8}, {4, 5, -9}, {6, -7, -11}, 
  {7, 8, -10}, {9, 10, 11}}, {{1, -2, -5}, {2, -3, -4}, {3, 4, -10}, 
  {5, -6, -11}, {6, -7, 10}, {7, -8, -9}, {8, 9, 11}}, 
 {{1, -2, -5}, {2, -3, -4}, {3, 4, -10}, {5, -6, -9}, {6, -7, -8}, 
  {7, 8, -11}, {9, 10, 11}}, {{1, -2, -5}, {2, -3, -4}, {3, 4, -9}, 
  {5, -6, -11}, {6, -7, -10}, {7, -8, 11}, {8, 9, 10}}, 
 {{1, -2, -5}, {2, -3, -4}, {3, 4, -8}, {5, -6, -11}, {6, -7, -10}, 
  {7, 8, -9}, {9, 10, 11}}}


==> anc/Tests/Sg2m1/results.m <==
{0.3533752152
,
0.2659718371
,
0.3528657078
,
0.1708986326
,
0.2613050776
,
0.2646010048
,
0.1215781424
,
0.1010005698
,
0.1161552564
,
0.1490238879
,
0.1155212805
,
0.2622160286
,
0.1690391216
,
0.1006929957
,
0.1215725609
,
0.09473354029
,
0.1154693051
,
0.08258371635
,
0.0656941202
,
0.06106842865
,
0.3558645018
,
0.1001443936
,
0.1000473994
,
0.1000728911
,
0.1007120694
,
0.08147109383
,
0.09410570937
,
0.1148384206
,
0.09981066856
,
0.1213229434
,
0.3547314726
,
0.06097583812
,
0.06092563524
,
0.08216526108
,
0.1684977123
,
0.08171469348
,
0.06165217841
,
0.0655919127
,
0.06576691772
,
0.0610430178
,
0.05645268986
,
0.05675913949
,
0.06137358678
,
0.06176203363
,
0.1691413367
,
0.1002121428
,
0.1004787541
,
0.1678944885
,
0.06570873486
,
0.09320096485
,
0.0658211242
,
0.09464451636
,
0.1002999847
,
0.1002490161
,
0.08157025004
,
0.1005413743
,
0.1012779487
,
0.06117085754
,
0.06174141797
,
0.06165071795
,
0.06150788674
,
0.08188513277
,
0.06140871275
,
0.6095712541
,
0.1002779448
,
0.06612049165
,
0.1002482991
,
0.1002222088
,
0.1209494335
,
0.1697179624
,
0.05669829791
,
0.06197194295
,
0.08168083634
,
0.06089766002
,
0.06588306577
,
0.06138162916
,
0.0616917928
,
0.06127449908
,
0.1203754998
,
0.1197703414
,
0.1149566843
,
0.06579622686
,
0.06591950333
,
0.1157492027
,
0.1157114903
,
0.1152700031
,
0.05667847483
,
0.06166697649
,
0.06162315552
,
0.08221017187
,
0.1504375898
,
0.06150849249
,
0.06128295535
,
0.06135584648
,
0.06170608979
,
0.05688477693
,
0.05673192393
,
0.06122024257
,
0.06613475247
,
0.06548157752
,
0.06559227725
,
0.1688446902
,
0.1698459838
,
0.1222985484
,
0.1222766719
    }

